On canonical differential equations for Calabi-Yau multi-scale Feynman integrals

We generalise a method recently introduced in the literature, that derives canonical differential equations, to multi-scale Feynman integrals with an underlying Calabi-Yau geometry. We start by recomputing a canonical form for the sunrise integral with all unequal masses. Additionally, we compute for the first time a canonical form for the three-loop banana integral with two unequal masses and for a four-loop banana integral with two unequal masses. For the integrals we compute, we find an $\epsilon$-form whose connection has at most simple poles. We motivate our construction by studying the Picard-Fuchs operators acting on the integrals considered. In the appendices, we give a constructive explanation for why our generalisation works.

==> anc/README.rtf <==
{\rtf1\ansi\ansicpg1252\cocoartf2822
\cocoatextscaling0\cocoaplatform0{\fonttbl\f0\fswiss\fcharset0 Helvetica;}
{\colortbl;\red255\green255\blue255;}
{\*\expandedcolortbl;;}
\paperw11900\paperh16840\margl1440\margr1440\vieww11060\viewh8400\viewkind0
\pard\tx720\tx902\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0

\f0\fs24 \cf0 The files banana_2_2.nb, banana_3_1.nb and banana_4_1.nb are structured as follows:\
\pard\tx720\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0
\cf0 -first we give the matrix associated to the differential equation before the epsilon-factorisation (which we call Astart). This is the matrix one would get from the integral reduction algorithms.\
-then we give the needed transcendental functions (expanded at (x1,x2)=(0,0)) needed for epsilon-factorisation. This includes the periods, the jacobian and the Yukawa couplings (only for the banana_4_1).\
-then we give the functions F_\{i,j\} in expanded form (at (x1,x2)=(0,0))\
-then we give the epsilon-factorisation procedure which gets us from Astart to Aeps\
-lastly we give the epsilon factorised matrix Aeps expanded at (x1,x2)=(0,0)\
\
The file sunrise.nb\
-First we give the needed transcendental functions (in analytic form) needed for epsilon-factorisation. This includes the periods, the punctures and the jacobian.\
-then we give the numerical setup needed to evaluate these analytic functions. Note that we in particular make a (numerical) choice of root ordering which fixes the branch we are working on.\
-Democratic approach:\
	-first we give the matrix associated to the differential equation before the epsilon-factorisation 	 (which we call AstartDem). This is the matrix one would get from the integral reduction 	 algorithms.\
	-then we give the functions F_\{i,j\} in analytic form.\
	-then we give the epsilon-factorisation procedure which gets us from AstartDem to the epsilon 	 factorised matrix A4dem.\
-Decoupling approach:\
	-first we give the matrix associated to the differential equation before the epsilon-factorisation 	 (which we call AstartDec). This is the matrix one would get from the integral reduction 	 algorithms.\
	-then we give the functions F_\{i,j\} in analytic form.\
	-then we give the epsilon-factorisation procedure which gets us from AstartDec to the epsilon 	 factorised matrix A4dec.\
-Lastly we check eq. (4.20) numerically.\
\
}

==> anc/banana_2_2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    615939,      14217]
NotebookOptionsPosition[    612453,      14153]
NotebookOutlinePosition[    612848,      14169]
CellTagsIndexPosition[    612805,      14166]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.9644335793298693`*^9, 3.964433580265469*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"6c666ac7-3fc8-4339-897f-f78b5f0bbf3c"],

Cell[CellGroupData[{

Cell["Starting Matrix", "Section",
 CellChangeTimes->{{3.953831952913673*^9, 
  3.953831960071452*^9}},ExpressionUUID->"ab2cfe82-2096-4563-ad8c-\
d81782614bb1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Astart", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], "-", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], "x2"]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"dx1", " ", "eps"}], "x1"]}], "-", 
        FractionBox[
         RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"]}], ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"2", " ", "dx2"}], ",", 
       RowBox[{"2", " ", "dx1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["eps", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"dx2", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"8", " ", "x1"}], "-", 
              RowBox[{"36", " ", "x2"}]}], ")"}]}], "+", 
           RowBox[{"dx1", " ", "x2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"6", " ", "x1"}], "+", 
              RowBox[{"22", " ", "x2"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"x1", " ", 
         SuperscriptBox["x2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x1", "2"]}], "-", 
           RowBox[{"6", " ", "x2"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x2", "2"]}], "-", 
           RowBox[{"2", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["eps", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "dx1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", "x1"}]}], ")"}], " ", "x2"}], "+", 
           RowBox[{"dx2", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"4", " ", "x1"}], "+", 
              RowBox[{"4", " ", "x2"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"x1", " ", 
         SuperscriptBox["x2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x1", "2"]}], "-", 
           RowBox[{"6", " ", "x2"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x2", "2"]}], "-", 
           RowBox[{"2", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}]], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "dx1", " ", "x2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "x1"}], "+", 
             RowBox[{"2", " ", "x2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["eps", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x1", "2"]}], "+", 
                RowBox[{"x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"26", " ", "x2"}]}], ")"}]}], "+", 
                RowBox[{"7", " ", "x2"}], "+", 
                RowBox[{"38", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
             RowBox[{"eps", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x1", "2"]}], "+", 
                RowBox[{"14", " ", "x2"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"2", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"dx2", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"2", " ", "x2"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"2", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"8", " ", "x2"}]}], ")"}]}], "+", 
             RowBox[{"eps", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"72", " ", 
                 SuperscriptBox["x1", "2"]}], "+", 
                RowBox[{"26", " ", "x2"}], "+", 
                RowBox[{"72", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"18", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["eps", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"19", "+", 
                RowBox[{"72", " ", 
                 SuperscriptBox["x1", "2"]}], "+", 
                RowBox[{"30", " ", "x2"}], "+", 
                RowBox[{"152", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"2", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"31", "+", 
                   RowBox[{"92", " ", "x2"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "x1", " ", 
          SuperscriptBox["x2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"6", " ", "x2"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "dx1", " ", "x2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"8", " ", "x2"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"4", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"7", " ", "x2"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
             RowBox[{"eps", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"16", " ", "x2"}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["x2", "3"]}], "-", 
                RowBox[{"4", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"16", " ", "x2"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"dx2", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"16", "-", 
                RowBox[{"64", " ", "x2"}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "x2"}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"80", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"8", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "x2", "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
             RowBox[{"eps", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["x1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"16", "-", 
                   RowBox[{"160", " ", "x2"}]}], ")"}]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"256", " ", 
                 SuperscriptBox["x2", "3"]}], "+", 
                RowBox[{"8", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", "x2"}], "+", 
                   RowBox[{"52", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "x1", " ", 
          SuperscriptBox["x2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"6", " ", "x2"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "dx2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"6", " ", "eps"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x1"}], ")"}], " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "x1"}], "-", 
            RowBox[{"4", " ", "x2"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "dx1", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x1", "+", 
            RowBox[{"3", " ", "x2"}], "+", 
            RowBox[{"2", " ", "x1", " ", "x2"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{"eps", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"12", " ", "x2"}], "-", 
               RowBox[{"4", " ", "x1", " ", "x2"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        RowBox[{
         SuperscriptBox["x2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x1", "2"]}], "-", 
           RowBox[{"6", " ", "x2"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x2", "2"]}], "-", 
           RowBox[{"2", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["eps", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "dx2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x1"}], ")"}], " ", "x1"}], "+", 
            RowBox[{"dx1", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"6", " ", "x1"}], "+", 
               RowBox[{"2", " ", "x2"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"x1", " ", 
          SuperscriptBox["x2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"6", " ", "x2"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["eps", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dx1", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "x1"}], "+", 
               RowBox[{"2", " ", "x2"}]}], ")"}]}], "+", 
            RowBox[{"dx2", " ", 
             RowBox[{"(", 
              RowBox[{"x1", "-", 
               RowBox[{"4", " ", "x1", " ", "x2"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"x1", " ", 
          SuperscriptBox["x2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"6", " ", "x2"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}]]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"dx2", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "x1"}], "-", 
              RowBox[{"12", " ", "x2"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "dx1", " ", "x2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "x2"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "x1", " ", "x2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x1", "2"]}], "-", 
           RowBox[{"6", " ", "x2"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x2", "2"]}], "-", 
           RowBox[{"2", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["eps", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"dx1", " ", 
            RowBox[{"(", 
             RowBox[{"13", "-", 
              RowBox[{"20", " ", "x1"}], "-", 
              RowBox[{"8", " ", "x2"}]}], ")"}], " ", "x2"}], "+", 
           RowBox[{"dx2", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"6", " ", "x1"}], "+", 
              RowBox[{"22", " ", "x2"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["x1", "2"], " ", "x2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x1", "2"]}], "-", 
           RowBox[{"6", " ", "x2"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x2", "2"]}], "-", 
           RowBox[{"2", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["eps", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "dx2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", "x1"}]}], ")"}], " ", "x1"}], "+", 
           RowBox[{"dx1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"12", " ", "x1"}], "-", 
              RowBox[{"4", " ", "x2"}]}], ")"}], " ", "x2"}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["x1", "2"], " ", "x2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x1", "2"]}], "-", 
           RowBox[{"6", " ", "x2"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x2", "2"]}], "-", 
           RowBox[{"2", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}]], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "dx2", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "x1"}], "+", 
             RowBox[{"2", " ", "x2"}], "+", 
             RowBox[{"eps", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"14", " ", "x1"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x1", "2"]}], "+", 
                RowBox[{"14", " ", "x2"}], "-", 
                RowBox[{"16", " ", "x1", " ", "x2"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["eps", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", "x1"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x1", "2"]}], "+", 
                RowBox[{"7", " ", "x2"}], "-", 
                RowBox[{"26", " ", "x1", " ", "x2"}], "+", 
                RowBox[{"38", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"dx1", " ", "x2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "x1"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"6", " ", "x2"}], "-", 
             RowBox[{"16", " ", "x1", " ", "x2"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"eps", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"26", " ", "x1"}], "+", 
                RowBox[{"72", " ", 
                 SuperscriptBox["x1", "2"]}], "-", 
                RowBox[{"54", " ", "x2"}], "-", 
                RowBox[{"144", " ", "x1", " ", "x2"}], "+", 
                RowBox[{"72", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["eps", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"6", " ", "x1"}], "+", 
                RowBox[{"56", " ", 
                 SuperscriptBox["x1", "2"]}], "-", 
                RowBox[{"74", " ", "x2"}], "-", 
                RowBox[{"112", " ", "x1", " ", "x2"}], "+", 
                RowBox[{"96", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          SuperscriptBox["x1", "2"], " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"6", " ", "x2"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "dx2", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"8", " ", "x2"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"4", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"7", " ", "x2"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
             RowBox[{"eps", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"16", " ", "x2"}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["x2", "3"]}], "+", 
                RowBox[{"4", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"16", " ", "x2"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"dx1", " ", "x2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"12", " ", "x2"}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"4", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"16", " ", "x2"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
             RowBox[{"eps", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"32", " ", "x2"}], "+", 
                RowBox[{"136", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"96", " ", 
                 SuperscriptBox["x2", "3"]}], "+", 
                RowBox[{"12", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"12", " ", "x2"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          SuperscriptBox["x1", "2"], " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"6", " ", "x2"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", "dx2", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x1", "+", 
            RowBox[{"3", " ", "x2"}], "+", 
            RowBox[{"2", " ", "x1", " ", "x2"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{"eps", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"12", " ", "x2"}], "-", 
               RowBox[{"4", " ", "x1", " ", "x2"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"dx1", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"9", " ", "x1"}], "-", 
            RowBox[{"20", " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"10", " ", "x2"}], "+", 
            RowBox[{"36", " ", "x1", " ", "x2"}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{"eps", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"64", " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"18", " ", "x2"}], "-", 
               RowBox[{"40", " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"4", " ", "x1", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"26", " ", "x2"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], 
        RowBox[{"x1", " ", "x2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x1", "2"]}], "-", 
           RowBox[{"6", " ", "x2"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x2", "2"]}], "-", 
           RowBox[{"2", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["eps", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "dx1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "x1"}], "-", 
               RowBox[{"2", " ", "x2"}]}], ")"}], " ", "x2"}], "+", 
            RowBox[{"dx2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"6", " ", "x1"}], "+", 
               RowBox[{"2", " ", "x2"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["x1", "2"], " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"6", " ", "x2"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}]]}], ",", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["eps", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"dx2", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "x1"}], "-", 
              RowBox[{"2", " ", "x2"}]}], ")"}]}], "+", 
           RowBox[{"dx1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "x1"}]}], ")"}], " ", "x2"}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["x1", "2"], " ", "x2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x1", "2"]}], "-", 
           RowBox[{"6", " ", "x2"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x2", "2"]}], "-", 
           RowBox[{"2", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "dx2", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "x1"}]}], ")"}]}], "+", 
           RowBox[{"dx1", " ", "x2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"12", " ", "x1"}], "+", 
              RowBox[{"4", " ", "x2"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["x1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x1", "2"]}], "-", 
           RowBox[{"6", " ", "x2"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x2", "2"]}], "-", 
           RowBox[{"2", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "3"], " ", "eps", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"7", " ", "dx1"}], "x1"], "-", 
          FractionBox[
           RowBox[{"4", " ", "dx2"}], "x2"]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["2", "3"], " ", "eps", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["dx1", "x1"]}], "+", 
          FractionBox["dx2", "x2"]}], ")"}]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"dx2", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "x1"}], "+", 
            RowBox[{"eps", " ", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"4", " ", "x1"}], "-", 
               RowBox[{"7", " ", "x2"}]}], ")"}]}], "+", "x2"}], ")"}]}], "+", 
         RowBox[{"dx1", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"x1", "+", "x2"}], ")"}]}], "+", 
            RowBox[{"eps", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "x1"}], "+", 
               RowBox[{"19", " ", "x2"}]}], ")"}]}]}], ")"}]}]}], 
        RowBox[{"3", " ", "x1", " ", "x2"}]], ",", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"dx2", "-", 
          RowBox[{"dx2", " ", "x2"}], "+", 
          FractionBox[
           RowBox[{"dx1", " ", "x2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "x2"}]}], ")"}]}], "x1"]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"dx2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", "x1"}]}], ")"}], " ", "x1"}], "x2"], "+", 
          RowBox[{"dx1", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", "x1"}], "+", 
             RowBox[{"3", " ", "x2"}]}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"dx1", " ", "eps"}], "x1"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "dx2", " ", "eps"}], "x2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"dx1", " ", "eps"}], "x1"]}], "+", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], "x2"]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "dx1", " ", "eps"}], 
         RowBox[{"3", " ", "x1"}]], "-", 
        FractionBox[
         RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"]}], ",", 
       FractionBox[
        RowBox[{"2", " ", "dx1", " ", "eps"}], 
        RowBox[{"3", " ", "x1"}]], ",", 
       RowBox[{
        RowBox[{"dx2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"4", " ", "eps"}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"2", " ", "dx1", " ", 
          RowBox[{"(", 
           RowBox[{"x1", "+", 
            RowBox[{"eps", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "x1"}], "-", 
               RowBox[{"19", " ", "x2"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "x2"}]}], ")"}]}], 
         RowBox[{"3", " ", "x1"}]]}], ",", 
       FractionBox[
        RowBox[{"4", " ", "dx1", " ", "x2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "x2"}]}], ")"}]}], 
        RowBox[{"3", " ", "x1"}]], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "3"]}], " ", "dx1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "x1"}], "-", 
          RowBox[{"12", " ", "x2"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["eps", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"dx2", " ", "x1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"24", " ", "x2"}], "-", 
                 RowBox[{"252", " ", 
                  SuperscriptBox["x2", "2"]}], "+", 
                 RowBox[{"2688", " ", 
                  SuperscriptBox["x2", "3"]}], "-", 
                 RowBox[{"5184", " ", 
                  SuperscriptBox["x2", "4"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"27", " ", "x2"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"48", "+", 
                    RowBox[{"312", " ", "x2"}], "-", 
                    RowBox[{"4224", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"12", " ", "x1", " ", "x2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"122", " ", "x2"}], "+", 
                    RowBox[{"712", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"eps", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"12", " ", "x2"}], "-", 
                    RowBox[{"144", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"3840", " ", 
                    SuperscriptBox["x2", "3"]}], "-", 
                    RowBox[{"8448", " ", 
                    SuperscriptBox["x2", "4"]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["x1", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"21", " ", "x2"}]}], ")"}]}], "-", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["x1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "x2"}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"48", " ", "x1", " ", "x2", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"45", " ", "x2"}], "+", 
                    RowBox[{"268", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"dx1", " ", "x2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{"384", " ", 
                  SuperscriptBox["x1", "4"]}], "-", 
                 RowBox[{"54", " ", "x2"}], "+", 
                 RowBox[{"276", " ", 
                  SuperscriptBox["x2", "2"]}], "-", 
                 RowBox[{"360", " ", 
                  SuperscriptBox["x2", "3"]}], "+", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["x2", "4"]}], "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"23", "+", 
                    RowBox[{"30", " ", "x2"}]}], ")"}]}], "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"68", " ", "x2"}], "+", 
                    RowBox[{"76", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", "x1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "15"}], "-", 
                    RowBox[{"14", " ", "x2"}], "-", 
                    RowBox[{"324", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"384", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
                 RowBox[{"eps", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"384", " ", 
                    SuperscriptBox["x1", "4"]}], "-", 
                    RowBox[{"54", " ", "x2"}], "+", 
                    RowBox[{"312", " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{"432", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["x2", "4"]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["x1", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"72", " ", "x2"}]}], ")"}]}], "-", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["x1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"132", " ", "x2"}], "+", 
                    RowBox[{"72", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"6", " ", "x1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "-", 
                    RowBox[{"56", " ", "x2"}], "-", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"576", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
            SuperscriptBox["x2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["x1", "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"4", " ", "x2"}]}], ")"}], "2"], "-", 
              RowBox[{"8", " ", "x1", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "x2"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["x1", "2"]}], "-", 
              RowBox[{"6", " ", "x2"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["x2", "2"]}], "-", 
              RowBox[{"2", " ", "x1", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}], ")"}]}], 
         ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["eps", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "dx1", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"256", " ", 
                SuperscriptBox["x1", "4"]}], "-", 
               RowBox[{"14", " ", "x2"}], "+", 
               RowBox[{"52", " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"64", " ", 
                SuperscriptBox["x2", "3"]}], "+", 
               RowBox[{"64", " ", 
                SuperscriptBox["x2", "4"]}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["x1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"31", " ", "x2"}]}], ")"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["x1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"13", " ", "x2"}], "+", 
                  RowBox[{"56", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "x1", " ", 
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  RowBox[{"49", " ", "x2"}], "+", 
                  RowBox[{"120", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"112", " ", 
                   SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
               RowBox[{"eps", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"256", " ", 
                   SuperscriptBox["x1", "4"]}], "-", 
                  RowBox[{"14", " ", "x2"}], "+", 
                  RowBox[{"52", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["x2", "3"]}], "+", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["x2", "4"]}], "-", 
                  RowBox[{"256", " ", 
                   SuperscriptBox["x1", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "x2"}]}], ")"}]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["x1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "x2"}], "+", 
                    RowBox[{"34", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                  RowBox[{"16", " ", "x1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"14", " ", "x2"}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"dx2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"76", " ", "x2"}], "+", 
               RowBox[{"468", " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"1120", " ", 
                SuperscriptBox["x2", "3"]}], "+", 
               RowBox[{"576", " ", 
                SuperscriptBox["x2", "4"]}], "+", 
               RowBox[{"64", " ", 
                SuperscriptBox["x1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", "x2"}]}], ")"}]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["x1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"26", " ", "x2"}], "+", 
                  RowBox[{"44", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", "x1", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "-", 
                  RowBox[{"26", " ", "x2"}], "-", 
                  RowBox[{"224", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
               RowBox[{"eps", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{"112", " ", "x2"}], "+", 
                  RowBox[{"792", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"1984", " ", 
                   SuperscriptBox["x2", "3"]}], "+", 
                  RowBox[{"1152", " ", 
                   SuperscriptBox["x2", "4"]}], "+", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["x1", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "x2"}]}], ")"}]}], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["x1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"32", " ", "x2"}], "+", 
                    RowBox[{"56", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                  RowBox[{"4", " ", "x1", " ", 
                   RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"44", " ", "x2"}], "-", 
                    RowBox[{"320", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
          SuperscriptBox["x2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "x2"}]}], ")"}], "2"], "-", 
            RowBox[{"8", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "x2"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"6", " ", "x2"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "dx1", " ", "x2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "x2"}], "-", 
             RowBox[{"80", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"168", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"192", " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"128", " ", 
              SuperscriptBox["x2", "5"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["x1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "x2"}]}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["x1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"8", " ", "x2"}], "+", 
                RowBox[{"22", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["x1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18"}], "-", 
                RowBox[{"25", " ", "x2"}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"240", " ", 
                 SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
             RowBox[{"x1", " ", 
              RowBox[{"(", 
               RowBox[{"14", "-", 
                RowBox[{"58", " ", "x2"}], "+", 
                RowBox[{"196", " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"96", " ", 
                 SuperscriptBox["x2", "3"]}], "-", 
                RowBox[{"576", " ", 
                 SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["eps", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "15"}], "-", 
                RowBox[{"1536", " ", 
                 SuperscriptBox["x1", "5"]}], "+", 
                RowBox[{"268", " ", "x2"}], "-", 
                RowBox[{"1628", " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"3576", " ", 
                 SuperscriptBox["x2", "3"]}], "-", 
                RowBox[{"4272", " ", 
                 SuperscriptBox["x2", "4"]}], "+", 
                RowBox[{"3904", " ", 
                 SuperscriptBox["x2", "5"]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["x1", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"56", " ", "x2"}]}], ")"}]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "27"}], "-", 
                   RowBox[{"29", " ", "x2"}], "+", 
                   RowBox[{"632", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "30"}], "-", 
                   RowBox[{"101", " ", "x2"}], "-", 
                   RowBox[{"74", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"1618", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
                RowBox[{"x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"202", "-", 
                   RowBox[{"508", " ", "x2"}], "+", 
                   RowBox[{"5344", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"6448", " ", 
                    SuperscriptBox["x2", "3"]}], "-", 
                   RowBox[{"28032", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "eps", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["x1", "5"]}], "-", 
                RowBox[{"67", " ", "x2"}], "+", 
                RowBox[{"352", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"756", " ", 
                 SuperscriptBox["x2", "3"]}], "+", 
                RowBox[{"880", " ", 
                 SuperscriptBox["x2", "4"]}], "-", 
                RowBox[{"640", " ", 
                 SuperscriptBox["x2", "5"]}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["x1", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "10"}], "+", 
                   RowBox[{"69", " ", "x2"}]}], ")"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "37"}], "-", 
                   RowBox[{"58", " ", "x2"}], "+", 
                   RowBox[{"358", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"284", "+", 
                   RowBox[{"526", " ", "x2"}], "+", 
                   RowBox[{"288", " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                   RowBox[{"6496", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
                RowBox[{"x1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "56"}], "+", 
                   RowBox[{"237", " ", "x2"}], "-", 
                   RowBox[{"958", " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                   RowBox[{"560", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                   RowBox[{"3360", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["eps", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"512", " ", 
                 SuperscriptBox["x1", "5"]}], "-", 
                RowBox[{"75", " ", "x2"}], "+", 
                RowBox[{"610", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"1512", " ", 
                 SuperscriptBox["x2", "3"]}], "+", 
                RowBox[{"2000", " ", 
                 SuperscriptBox["x2", "4"]}], "-", 
                RowBox[{"1856", " ", 
                 SuperscriptBox["x2", "5"]}], "-", 
                RowBox[{"128", " ", 
                 SuperscriptBox["x1", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"44", " ", "x2"}]}], ")"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "11"}], "-", 
                   RowBox[{"7", " ", "x2"}], "+", 
                   RowBox[{"536", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "29"}], "-", 
                   RowBox[{"204", " ", "x2"}], "-", 
                   RowBox[{"348", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"3144", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "26"}], "-", 
                   RowBox[{"67", " ", "x2"}], "-", 
                   RowBox[{"1368", " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                   RowBox[{"2280", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                   RowBox[{"7488", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"dx2", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"22", " ", "x2"}], "-", 
             RowBox[{"68", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"896", " ", 
              SuperscriptBox["x2", "5"]}], "+", 
             RowBox[{"128", " ", 
              SuperscriptBox["x1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"6", " ", "x2"}]}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["x1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"16", " ", "x2"}], "+", 
                RowBox[{"100", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["x1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"34", " ", "x2"}], "+", 
                RowBox[{"104", " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"624", " ", 
                 SuperscriptBox["x2", "3"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"68", " ", "x2"}], "-", 
                RowBox[{"116", " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"96", " ", 
                 SuperscriptBox["x2", "3"]}], "+", 
                RowBox[{"1728", " ", 
                 SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "eps", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"44", " ", "x2"}], "-", 
                RowBox[{"101", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"430", " ", 
                 SuperscriptBox["x2", "3"]}], "+", 
                RowBox[{"288", " ", 
                 SuperscriptBox["x2", "4"]}], "+", 
                RowBox[{"2464", " ", 
                 SuperscriptBox["x2", "5"]}], "+", 
                RowBox[{"320", " ", 
                 SuperscriptBox["x1", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"6", " ", "x2"}]}], ")"}]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "25"}], "+", 
                   RowBox[{"79", " ", "x2"}], "+", 
                   RowBox[{"514", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "43"}], "+", 
                   RowBox[{"149", " ", "x2"}], "+", 
                   RowBox[{"572", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"3288", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
                RowBox[{"x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"31", "-", 
                   RowBox[{"312", " ", "x2"}], "+", 
                   RowBox[{"702", " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                   RowBox[{"992", " ", 
                    SuperscriptBox["x2", "3"]}], "-", 
                   RowBox[{"9312", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["eps", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "19"}], "+", 
                RowBox[{"414", " ", "x2"}], "-", 
                RowBox[{"1880", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"560", " ", 
                 SuperscriptBox["x2", "3"]}], "-", 
                RowBox[{"2944", " ", 
                 SuperscriptBox["x2", "4"]}], "+", 
                RowBox[{"30976", " ", 
                 SuperscriptBox["x2", "5"]}], "+", 
                RowBox[{"128", " ", 
                 SuperscriptBox["x1", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{"68", " ", "x2"}]}], ")"}]}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "49"}], "+", 
                   RowBox[{"216", " ", "x2"}], "+", 
                   RowBox[{"1332", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "109"}], "+", 
                   RowBox[{"544", " ", "x2"}], "+", 
                   RowBox[{"1828", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"10304", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "107"}], "+", 
                   RowBox[{"904", " ", "x2"}], "-", 
                   RowBox[{"112", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"1936", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                   RowBox[{"39744", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["eps", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "45"}], "+", 
                RowBox[{"838", " ", "x2"}], "-", 
                RowBox[{"3088", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"2048", " ", 
                 SuperscriptBox["x2", "3"]}], "-", 
                RowBox[{"4736", " ", 
                 SuperscriptBox["x2", "4"]}], "+", 
                RowBox[{"53248", " ", 
                 SuperscriptBox["x2", "5"]}], "+", 
                RowBox[{"128", " ", 
                 SuperscriptBox["x1", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "27"}], "+", 
                   RowBox[{"172", " ", "x2"}]}], ")"}]}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "143"}], "+", 
                   RowBox[{"472", " ", "x2"}], "+", 
                   RowBox[{"3196", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "295"}], "+", 
                   RowBox[{"1052", " ", "x2"}], "+", 
                   RowBox[{"3796", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"23008", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "269"}], "+", 
                   RowBox[{"1932", " ", "x2"}], "-", 
                   RowBox[{"1992", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"4944", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                   RowBox[{"78528", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"8", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
          SuperscriptBox["x2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "x2"}]}], ")"}], "2"], "-", 
            RowBox[{"8", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "x2"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"6", " ", "x2"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "dx1", " ", "x2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"22", " ", "x2"}], "+", 
             RowBox[{"168", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"536", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"784", " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"768", " ", 
              SuperscriptBox["x2", "5"]}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox["x2", "6"]}], "+", 
             RowBox[{"128", " ", 
              SuperscriptBox["x1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"11", " ", "x2"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["x1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"8", "-", 
                RowBox[{"9", " ", "x2"}], "-", 
                RowBox[{"176", " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"72", " ", 
                 SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["x1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"12", "-", 
                RowBox[{"29", " ", "x2"}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"812", " ", 
                 SuperscriptBox["x2", "3"]}], "+", 
                RowBox[{"416", " ", 
                 SuperscriptBox["x2", "4"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{"8", "-", 
                RowBox[{"75", " ", "x2"}], "+", 
                RowBox[{"300", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"364", " ", 
                 SuperscriptBox["x2", "3"]}], "-", 
                RowBox[{"1328", " ", 
                 SuperscriptBox["x2", "4"]}], "+", 
                RowBox[{"896", " ", 
                 SuperscriptBox["x2", "5"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "eps", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"29", " ", "x2"}], "+", 
                RowBox[{"276", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"1008", " ", 
                 SuperscriptBox["x2", "3"]}], "+", 
                RowBox[{"1584", " ", 
                 SuperscriptBox["x2", "4"]}], "-", 
                RowBox[{"1664", " ", 
                 SuperscriptBox["x2", "5"]}], "+", 
                RowBox[{"768", " ", 
                 SuperscriptBox["x2", "6"]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["x1", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"37", " ", "x2"}], "+", 
                   RowBox[{"28", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"16", "-", 
                   RowBox[{"55", " ", "x2"}], "-", 
                   RowBox[{"648", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"528", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"24", "-", 
                   RowBox[{"115", " ", "x2"}], "-", 
                   RowBox[{"116", " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                   RowBox[{"3456", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                   RowBox[{"3072", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
                RowBox[{"x1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "+", 
                   RowBox[{"213", " ", "x2"}], "-", 
                   RowBox[{"1088", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"1680", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                   RowBox[{"6336", " ", 
                    SuperscriptBox["x2", "4"]}], "-", 
                   RowBox[{"6400", " ", 
                    SuperscriptBox["x2", "5"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["eps", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"36", " ", "x2"}], "+", 
                RowBox[{"456", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"1984", " ", 
                 SuperscriptBox["x2", "3"]}], "+", 
                RowBox[{"3584", " ", 
                 SuperscriptBox["x2", "4"]}], "-", 
                RowBox[{"4096", " ", 
                 SuperscriptBox["x2", "5"]}], "+", 
                RowBox[{"2048", " ", 
                 SuperscriptBox["x2", "6"]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["x1", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"13", " ", "x2"}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"23", " ", "x2"}], "-", 
                   RowBox[{"296", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"288", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "-", 
                   RowBox[{"43", " ", "x2"}], "-", 
                   RowBox[{"68", " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                   RowBox[{"1832", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                   RowBox[{"1856", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}], "-", 
                RowBox[{"4", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"69", " ", "x2"}], "+", 
                   RowBox[{"520", " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                   RowBox[{"952", " ", 
                    SuperscriptBox["x2", "3"]}], "-", 
                   RowBox[{"3680", " ", 
                    SuperscriptBox["x2", "4"]}], "+", 
                   RowBox[{"4096", " ", 
                    SuperscriptBox["x2", "5"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"dx2", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"28", " ", "x2"}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"4736", " ", 
              SuperscriptBox["x2", "5"]}], "+", 
             RowBox[{"5888", " ", 
              SuperscriptBox["x2", "6"]}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox["x1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"10", " ", "x2"}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
             RowBox[{"64", " ", 
              SuperscriptBox["x1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "-", 
                RowBox[{"24", " ", "x2"}], "-", 
                RowBox[{"113", " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["x1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"23", " ", "x2"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"478", " ", 
                 SuperscriptBox["x2", "3"]}], "+", 
                RowBox[{"848", " ", 
                 SuperscriptBox["x2", "4"]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"15", " ", "x2"}], "+", 
                RowBox[{"42", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"1008", " ", 
                 SuperscriptBox["x2", "4"]}], "+", 
                RowBox[{"1280", " ", 
                 SuperscriptBox["x2", "5"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "eps", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"32", " ", "x2"}], "+", 
                RowBox[{"132", " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"776", " ", 
                 SuperscriptBox["x2", "3"]}], "-", 
                RowBox[{"2272", " ", 
                 SuperscriptBox["x2", "4"]}], "-", 
                RowBox[{"8832", " ", 
                 SuperscriptBox["x2", "5"]}], "+", 
                RowBox[{"16896", " ", 
                 SuperscriptBox["x2", "6"]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["x1", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"14", " ", "x2"}], "+", 
                   RowBox[{"31", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"39", " ", "x2"}], "-", 
                   RowBox[{"130", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"564", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "-", 
                   RowBox[{"68", " ", "x2"}], "-", 
                   SuperscriptBox["x2", "2"], "-", 
                   RowBox[{"1320", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                   RowBox[{"4080", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}], "-", 
                RowBox[{"4", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"75", " ", "x2"}], "+", 
                   RowBox[{"276", " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                   RowBox[{"436", " ", 
                    SuperscriptBox["x2", "3"]}], "-", 
                   RowBox[{"6880", " ", 
                    SuperscriptBox["x2", "4"]}], "+", 
                   RowBox[{"13504", " ", 
                    SuperscriptBox["x2", "5"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["eps", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"36", " ", "x2"}], "+", 
                RowBox[{"120", " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"2400", " ", 
                 SuperscriptBox["x2", "3"]}], "-", 
                RowBox[{"8512", " ", 
                 SuperscriptBox["x2", "4"]}], "-", 
                RowBox[{"13312", " ", 
                 SuperscriptBox["x2", "5"]}], "+", 
                RowBox[{"37888", " ", 
                 SuperscriptBox["x2", "6"]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["x1", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"18", " ", "x2"}], "+", 
                   RowBox[{"56", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                RowBox[{"128", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"27", " ", "x2"}], "-", 
                   RowBox[{"54", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"520", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"45", " ", "x2"}], "+", 
                   RowBox[{"46", " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                   RowBox[{"872", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                   RowBox[{"4000", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}], "-", 
                RowBox[{"8", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"45", " ", "x2"}], "+", 
                   RowBox[{"228", " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                   RowBox[{"664", " ", 
                    SuperscriptBox["x2", "3"]}], "-", 
                   RowBox[{"5632", " ", 
                    SuperscriptBox["x2", "4"]}], "+", 
                   RowBox[{"14208", " ", 
                    SuperscriptBox["x2", "5"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"8", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
          SuperscriptBox["x2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "x2"}]}], ")"}], "2"], "-", 
            RowBox[{"8", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "x2"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"6", " ", "x2"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"dx2", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", "x1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["x1", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"20", " ", "x2"}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"640", " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["x1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"6", " ", "x2"}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["x1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"8", " ", "x2"}], "+", 
                RowBox[{"88", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"22", " ", "x2"}], "-", 
                RowBox[{"36", " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"416", " ", 
                 SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["eps", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"72", " ", "x2"}], "+", 
                RowBox[{"312", " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"544", " ", 
                 SuperscriptBox["x2", "3"]}], "-", 
                RowBox[{"3072", " ", 
                 SuperscriptBox["x2", "4"]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"20", " ", "x2"}]}], ")"}]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{"32", " ", "x2"}], "+", 
                   RowBox[{"352", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{"84", " ", "x2"}], "-", 
                   RowBox[{"152", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"1856", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"eps", " ", 
              RowBox[{"(", 
               RowBox[{"7", "-", 
                RowBox[{"128", " ", "x2"}], "+", 
                RowBox[{"432", " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"1088", " ", 
                 SuperscriptBox["x2", "3"]}], "-", 
                RowBox[{"4864", " ", 
                 SuperscriptBox["x2", "4"]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"40", " ", "x2"}]}], ")"}]}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"16", " ", "x2"}], "+", 
                   RowBox[{"208", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "21"}], "+", 
                   RowBox[{"136", " ", "x2"}], "-", 
                   RowBox[{"256", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"3072", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"2", " ", "dx1", " ", "x2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["x1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"64", "-", 
                RowBox[{"96", " ", "x2"}]}], ")"}]}], "-", 
             RowBox[{"14", " ", "x2"}], "+", 
             RowBox[{"66", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"152", " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["x2", "5"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["x1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "-", "x2", "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"60", "+", 
                RowBox[{"90", " ", "x2"}], "-", 
                RowBox[{"448", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"320", " ", 
                 SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
             RowBox[{"x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13"}], "+", 
                RowBox[{"36", " ", "x2"}], "-", 
                RowBox[{"144", " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"152", " ", 
                 SuperscriptBox["x2", "3"]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["eps", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"512", " ", 
                 SuperscriptBox["x1", "5"]}], "-", 
                RowBox[{"42", " ", "x2"}], "+", 
                RowBox[{"268", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"744", " ", 
                 SuperscriptBox["x2", "3"]}], "+", 
                RowBox[{"928", " ", 
                 SuperscriptBox["x2", "4"]}], "-", 
                RowBox[{"768", " ", 
                 SuperscriptBox["x2", "5"]}], "-", 
                RowBox[{"384", " ", 
                 SuperscriptBox["x1", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"11", " ", "x2"}]}], ")"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"34", " ", "x2"}], "+", 
                   RowBox[{"268", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17"}], "-", 
                   RowBox[{"123", " ", "x2"}], "+", 
                   RowBox[{"432", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"912", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "-", 
                   RowBox[{"20", " ", "x2"}], "-", 
                   RowBox[{"210", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                   RowBox[{"800", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"eps", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"512", " ", 
                 SuperscriptBox["x1", "5"]}], "-", 
                RowBox[{"56", " ", "x2"}], "+", 
                RowBox[{"298", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"708", " ", 
                 SuperscriptBox["x2", "3"]}], "+", 
                RowBox[{"768", " ", 
                 SuperscriptBox["x2", "4"]}], "-", 
                RowBox[{"576", " ", 
                 SuperscriptBox["x2", "5"]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["x1", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"48", " ", "x2"}]}], ")"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "13"}], "+", 
                   RowBox[{"64", " ", "x2"}], "+", 
                   RowBox[{"348", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "49"}], "-", 
                   RowBox[{"144", " ", "x2"}], "+", 
                   RowBox[{"784", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"1136", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
                RowBox[{"x1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "49"}], "+", 
                   RowBox[{"64", " ", "x2"}], "-", 
                   RowBox[{"756", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"1088", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                   RowBox[{"2112", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
          SuperscriptBox["x2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "x2"}]}], ")"}], "2"], "-", 
            RowBox[{"8", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "x2"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"6", " ", "x2"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", " ", 
          SuperscriptBox["eps", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "dx2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"5", " ", "x1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["x1", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"15", " ", "x2"}], "-", 
               RowBox[{"90", " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"168", " ", 
                SuperscriptBox["x2", "3"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["x1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"9", " ", "x2"}]}], ")"}]}], "+", 
               RowBox[{"x1", " ", 
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  RowBox[{"6", " ", "x2"}], "-", 
                  RowBox[{"240", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"eps", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"18", " ", "x2"}], "-", 
                  RowBox[{"132", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"272", " ", 
                   SuperscriptBox["x2", "3"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["x1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", " ", "x2"}]}], ")"}]}], "-", 
                  RowBox[{"4", " ", "x1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"3", " ", "x2"}], "+", 
                    RowBox[{"88", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"dx1", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"384", " ", 
                SuperscriptBox["x1", "4"]}], "-", 
               RowBox[{"18", " ", "x2"}], "+", 
               RowBox[{"60", " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"72", " ", 
                SuperscriptBox["x2", "3"]}], "+", 
               RowBox[{"96", " ", 
                SuperscriptBox["x2", "4"]}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["x1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"48", " ", "x2"}]}], ")"}]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["x1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"8", " ", "x2"}], "+", 
                  RowBox[{"68", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
               RowBox[{"6", " ", "x1", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"28", " ", "x2"}], "+", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"96", " ", 
                   SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
               RowBox[{"eps", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"384", " ", 
                   SuperscriptBox["x1", "4"]}], "-", 
                  RowBox[{"30", " ", "x2"}], "+", 
                  RowBox[{"120", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"176", " ", 
                   SuperscriptBox["x2", "3"]}], "+", 
                  RowBox[{"192", " ", 
                   SuperscriptBox["x2", "4"]}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["x1", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"68", " ", "x2"}]}], ")"}]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["x1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"20", " ", "x2"}], "+", 
                    RowBox[{"328", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                  RowBox[{"2", " ", "x1", " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"156", " ", "x2"}], "+", 
                    RowBox[{"136", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"512", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
          SuperscriptBox["x2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "x2"}]}], ")"}], "2"], "-", 
            RowBox[{"8", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "x2"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"6", " ", "x2"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", " ", 
          SuperscriptBox["eps", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dx1", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"128", " ", 
                SuperscriptBox["x1", "4"]}], "-", 
               RowBox[{"10", " ", "x2"}], "+", 
               RowBox[{"44", " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"56", " ", 
                SuperscriptBox["x2", "3"]}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["x2", "4"]}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["x1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"14", " ", "x2"}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["x1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"28", " ", "x2"}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "x1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"14", " ", "x2"}], "-", 
                  RowBox[{"132", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
               RowBox[{"eps", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"128", " ", 
                   SuperscriptBox["x1", "4"]}], "-", 
                  RowBox[{"10", " ", "x2"}], "+", 
                  RowBox[{"56", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"80", " ", 
                   SuperscriptBox["x2", "3"]}], "+", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["x2", "4"]}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["x1", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"24", " ", "x2"}]}], ")"}]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["x1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"52", " ", "x2"}], "+", 
                    RowBox[{"56", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "x1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"8", " ", "x2"}], "-", 
                    RowBox[{"216", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"dx2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"16", " ", "x2"}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
               RowBox[{"108", " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"448", " ", 
                SuperscriptBox["x2", "3"]}], "-", 
               RowBox[{"576", " ", 
                SuperscriptBox["x2", "4"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["x1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"13", " ", "x2"}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "x1", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"5", " ", "x2"}], "-", 
                  RowBox[{"74", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"200", " ", 
                   SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
               RowBox[{"eps", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"16", " ", "x2"}], "+", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
                  RowBox[{"120", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"640", " ", 
                   SuperscriptBox["x2", "3"]}], "-", 
                  RowBox[{"896", " ", 
                   SuperscriptBox["x2", "4"]}], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["x1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", " ", "x2"}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"8", " ", "x1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "x2", "-", 
                    RowBox[{"58", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"136", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
          SuperscriptBox["x2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "x2"}]}], ")"}], "2"], "-", 
            RowBox[{"8", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "x2"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"6", " ", "x2"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "dx1", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"512", " ", 
                SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
               RowBox[{"256", " ", 
                SuperscriptBox["x1", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x2", "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", "x2"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"10", " ", "x2"}], "-", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
               RowBox[{"128", " ", 
                SuperscriptBox["x1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"5", " ", "x2"}], "-", 
                  RowBox[{"25", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["x2", "3"]}]}], ")"}]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["x1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"7", " ", "x2"}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"272", " ", 
                   SuperscriptBox["x2", "3"]}], "+", 
                  RowBox[{"128", " ", 
                   SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "x1", " ", 
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  RowBox[{"45", " ", "x2"}], "+", 
                  RowBox[{"172", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["x2", "3"]}], "-", 
                  RowBox[{"832", " ", 
                   SuperscriptBox["x2", "4"]}], "+", 
                  RowBox[{"256", " ", 
                   SuperscriptBox["x2", "5"]}]}], ")"}]}], "+", 
               RowBox[{"eps", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1024", " ", 
                   SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
                  RowBox[{"256", " ", 
                   SuperscriptBox["x1", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "x2"}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"256", " ", 
                   SuperscriptBox["x1", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"7", " ", "x2"}], "-", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "x2"}]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"16", " ", "x2"}], "-", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["x1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"15", " ", "x2"}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{"240", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", "x1", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"21", " ", "x2"}], "+", 
                    RowBox[{"108", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["x2", "3"]}], "-", 
                    RowBox[{"832", " ", 
                    SuperscriptBox["x2", "4"]}], "+", 
                    RowBox[{"256", " ", 
                    SuperscriptBox["x2", "5"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"dx2", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"256", " ", 
                SuperscriptBox["x1", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", "x2"}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
               RowBox[{"256", " ", 
                SuperscriptBox["x1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", "x2", "+", 
                  RowBox[{"35", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"48", " ", 
                   SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", "x2"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"8", " ", "x2"}], "+", 
                  RowBox[{"228", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"192", " ", 
                   SuperscriptBox["x2", "3"]}], "+", 
                  RowBox[{"192", " ", 
                   SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["x1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"10", " ", "x2"}], "+", 
                  RowBox[{"92", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"416", " ", 
                   SuperscriptBox["x2", "3"]}], "+", 
                  RowBox[{"576", " ", 
                   SuperscriptBox["x2", "4"]}]}], ")"}]}], "-", 
               RowBox[{"16", " ", "x1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"3", " ", "x2"}], "+", 
                  RowBox[{"35", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"104", " ", 
                   SuperscriptBox["x2", "3"]}], "+", 
                  RowBox[{"48", " ", 
                   SuperscriptBox["x2", "4"]}], "+", 
                  RowBox[{"768", " ", 
                   SuperscriptBox["x2", "5"]}]}], ")"}]}], "+", 
               RowBox[{"eps", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"256", " ", 
                   SuperscriptBox["x1", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"8", " ", "x2"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                  RowBox[{"256", " ", 
                   SuperscriptBox["x1", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "x2"}], "+", 
                    RowBox[{"46", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["x2", "3"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "x2"}]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"16", " ", "x2"}], "+", 
                    RowBox[{"264", " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["x1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"16", " ", "x2"}], "+", 
                    RowBox[{"88", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"640", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                    RowBox[{"384", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}], "-", 
                  RowBox[{"16", " ", "x1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"12", " ", "x2"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"112", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                    RowBox[{"480", " ", 
                    SuperscriptBox["x2", "4"]}], "+", 
                    RowBox[{"512", " ", 
                    SuperscriptBox["x2", "5"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
            SuperscriptBox["x2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["x1", "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"4", " ", "x2"}]}], ")"}], "2"], "-", 
              RowBox[{"8", " ", "x1", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "x2"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["x1", "2"]}], "-", 
              RowBox[{"6", " ", "x2"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["x2", "2"]}], "-", 
              RowBox[{"2", " ", "x1", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}], ")"}]}], 
         ")"}]}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.964433000462994*^9, 3.9644330041100607`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"adf27dfb-201b-4071-819b-96bf3430b101"]
}, Closed]],

Cell[CellGroupData[{

Cell["Periods and Jacobian", "Section",
 CellChangeTimes->{{3.923996026112256*^9, 3.923996032224921*^9}, {
  3.953832001314053*^9, 3.9538320016019373`*^9}, {3.953881132194083*^9, 
  3.953881133988884*^9}},ExpressionUUID->"80410689-a94b-472e-a785-\
e1acb71367af"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]0", "=", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "x1"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["x1", "2"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["x1", "3"]}], "+", 
     RowBox[{"70", " ", 
      SuperscriptBox["x1", "4"]}], "+", 
     RowBox[{"252", " ", 
      SuperscriptBox["x1", "5"]}], "+", 
     RowBox[{"924", " ", 
      SuperscriptBox["x1", "6"]}], "+", 
     RowBox[{"3432", " ", 
      SuperscriptBox["x1", "7"]}], "+", 
     RowBox[{"12870", " ", 
      SuperscriptBox["x1", "8"]}], "+", 
     RowBox[{"48620", " ", 
      SuperscriptBox["x1", "9"]}], "+", 
     RowBox[{"184756", " ", 
      SuperscriptBox["x1", "10"]}], "+", 
     RowBox[{"705432", " ", 
      SuperscriptBox["x1", "11"]}], "+", 
     RowBox[{"2704156", " ", 
      SuperscriptBox["x1", "12"]}], "+", 
     RowBox[{"2", " ", "x2"}], "+", 
     RowBox[{"16", " ", "x1", " ", "x2"}], "+", 
     RowBox[{"108", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
     RowBox[{"640", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
     RowBox[{"3500", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
     RowBox[{"18144", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
     RowBox[{"90552", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
     RowBox[{"439296", " ", 
      SuperscriptBox["x1", "7"], " ", "x2"}], "+", 
     RowBox[{"2084940", " ", 
      SuperscriptBox["x1", "8"], " ", "x2"}], "+", 
     RowBox[{"9724000", " ", 
      SuperscriptBox["x1", "9"], " ", "x2"}], "+", 
     RowBox[{"44710952", " ", 
      SuperscriptBox["x1", "10"], " ", "x2"}], "+", 
     RowBox[{"203164416", " ", 
      SuperscriptBox["x1", "11"], " ", "x2"}], "+", 
     RowBox[{"914004728", " ", 
      SuperscriptBox["x1", "12"], " ", "x2"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"108", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"1296", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"12000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"94500", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"666792", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"4346496", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"26687232", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"156370500", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"882453000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"4828782816", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"25751089728", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"134358695016", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"640", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"12000", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"160000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"1715000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"15805440", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"130394880", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"988416000", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"7007715000", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"47064160000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"302246035520", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"1869338365440", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"11196557918000", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"70", " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"3500", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"94500", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"1715000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"24010000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"280052640", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"2852388000", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"26162136000", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"220743022500", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"1739903165000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"12958798772920", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"92006497674000", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"627007243408000", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"252", " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"18144", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"666792", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"15805440", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"280052640", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"4032758016", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"49700008512", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"542498052096", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"5372002195560", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"49107026928960", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"419865080242608", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"3391727530254336", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"26093533441667328", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"924", " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"90552", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"4346496", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"130394880", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"2852388000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"49700008512", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"728933458176", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"9337998878208", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"107241080866920", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"1125369367122000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"10947593203362816", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"99836127950727168", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"861086603575021824", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"3432", " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"439296", " ", "x1", " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"26687232", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"988416000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"26162136000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"542498052096", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"9337998878208", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"138735983333376", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"1829038842774000", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"21838071450624000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"239825700670752768", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"2451952017075585024", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"23563145367799285248", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"12870", " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"2084940", " ", "x1", " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"156370500", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"7007715000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"220743022500", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"5372002195560", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"107241080866920", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"1829038842774000", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"27435582641610000", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"369797030228340000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"4552941036171322080", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"51864531923688644160", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"552261219557795748000", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"48620", " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"9724000", " ", "x1", " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"882453000", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"47064160000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"1739903165000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"49107026928960", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"1125369367122000", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"21838071450624000", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"369797030228340000", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"5588044012339360000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"76656787761271340480", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"967568771141516544000", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"11358854219546761928000", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"184756", " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"44710952", " ", "x1", " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"4828782816", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"302246035520", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"12958798772920", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"419865080242608", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"10947593203362816", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"239825700670752768", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"4552941036171322080", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"76656787761271340480", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"1165183173971324375296", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"16214517466789534244352", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"208912046805904045379776", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"705432", " ", 
      SuperscriptBox["x2", "11"]}], "+", 
     RowBox[{"203164416", " ", "x1", " ", 
      SuperscriptBox["x2", "11"]}], "+", 
     RowBox[{"25751089728", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "11"]}], "+", 
     RowBox[{"1869338365440", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "11"]}], "+", 
     RowBox[{"92006497674000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "11"]}], "+", 
     RowBox[{"3391727530254336", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "11"]}], "+", 
     RowBox[{"99836127950727168", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "11"]}], "+", 
     RowBox[{"2451952017075585024", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "11"]}], "+", 
     RowBox[{"51864531923688644160", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "11"]}], "+", 
     RowBox[{"967568771141516544000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "11"]}], "+", 
     RowBox[{"16214517466789534244352", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "11"]}], "+", 
     RowBox[{"247639903129149250277376", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "11"]}], "+", 
     RowBox[{"3487308682143933944588928", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "11"]}], "+", 
     RowBox[{"2704156", " ", 
      SuperscriptBox["x2", "12"]}], "+", 
     RowBox[{"914004728", " ", "x1", " ", 
      SuperscriptBox["x2", "12"]}], "+", 
     RowBox[{"134358695016", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "12"]}], "+", 
     RowBox[{"11196557918000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "12"]}], "+", 
     RowBox[{"627007243408000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "12"]}], "+", 
     RowBox[{"26093533441667328", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "12"]}], "+", 
     RowBox[{"861086603575021824", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "12"]}], "+", 
     RowBox[{"23563145367799285248", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "12"]}], "+", 
     RowBox[{"552261219557795748000", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "12"]}], "+", 
     RowBox[{"11358854219546761928000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "12"]}], "+", 
     RowBox[{"208912046805904045379776", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "12"]}], "+", 
     RowBox[{"3487308682143933944588928", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "12"]}], "+", 
     RowBox[{"53472066459540320483696896", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "12"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]11", "=", 
    RowBox[{
     RowBox[{"2", " ", "x1"}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["x1", "2"]}], "+", 
     FractionBox[
      RowBox[{"74", " ", 
       SuperscriptBox["x1", "3"]}], "3"], "+", 
     FractionBox[
      RowBox[{"533", " ", 
       SuperscriptBox["x1", "4"]}], "6"], "+", 
     FractionBox[
      RowBox[{"1627", " ", 
       SuperscriptBox["x1", "5"]}], "5"], "+", 
     FractionBox[
      RowBox[{"18107", " ", 
       SuperscriptBox["x1", "6"]}], "15"], "+", 
     FractionBox[
      RowBox[{"474742", " ", 
       SuperscriptBox["x1", "7"]}], "105"], "+", 
     FractionBox[
      RowBox[{"477745", " ", 
       SuperscriptBox["x1", "8"]}], "28"], "+", 
     FractionBox[
      RowBox[{"8161705", " ", 
       SuperscriptBox["x1", "9"]}], "126"], "+", 
     FractionBox[
      RowBox[{"155685007", " ", 
       SuperscriptBox["x1", "10"]}], "630"], "+", 
     FractionBox[
      RowBox[{"156188887", " ", 
       SuperscriptBox["x1", "11"]}], "165"], "+", 
     FractionBox[
      RowBox[{"3602044091", " ", 
       SuperscriptBox["x1", "12"]}], "990"], "+", 
     RowBox[{"4", " ", "x2"}], "+", 
     RowBox[{"32", " ", "x1", " ", "x2"}], "+", 
     RowBox[{"198", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
     FractionBox[
      RowBox[{"3328", " ", 
       SuperscriptBox["x1", "3"], " ", "x2"}], "3"], "+", 
     FractionBox[
      RowBox[{"17525", " ", 
       SuperscriptBox["x1", "4"], " ", "x2"}], "3"], "+", 
     FractionBox[
      RowBox[{"147384", " ", 
       SuperscriptBox["x1", "5"], " ", "x2"}], "5"], "+", 
     FractionBox[
      RowBox[{"2162566", " ", 
       SuperscriptBox["x1", "6"], " ", "x2"}], "15"], "+", 
     FractionBox[
      RowBox[{"72298496", " ", 
       SuperscriptBox["x1", "7"], " ", "x2"}], "105"], "+", 
     FractionBox[
      RowBox[{"45183825", " ", 
       SuperscriptBox["x1", "8"], " ", "x2"}], "14"], "+", 
     FractionBox[
      RowBox[{"938692900", " ", 
       SuperscriptBox["x1", "9"], " ", "x2"}], "63"], "+", 
     FractionBox[
      RowBox[{"21398604007", " ", 
       SuperscriptBox["x1", "10"], " ", "x2"}], "315"], "+", 
     FractionBox[
      RowBox[{"16856473632", " ", 
       SuperscriptBox["x1", "11"], " ", "x2"}], "55"], "+", 
     FractionBox[
      RowBox[{"678350426819", " ", 
       SuperscriptBox["x1", "12"], " ", "x2"}], "495"], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"288", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"3024", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"25600", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"189225", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     FractionBox[
      RowBox[{"6368922", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "2"]}], "5"], "+", 
     FractionBox[
      RowBox[{"40034176", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "2"]}], "5"], "+", 
     FractionBox[
      RowBox[{"1671611904", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "2"]}], "35"], "+", 
     FractionBox[
      RowBox[{"3826624275", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "2"]}], "14"], "+", 
     FractionBox[
      RowBox[{"31764826225", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "2"]}], "21"], "+", 
     FractionBox[
      RowBox[{"284951147844", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "2"]}], "35"], "+", 
     FractionBox[
      RowBox[{"2354451869016", " ", 
       SuperscriptBox["x1", "11"], " ", 
       SuperscriptBox["x2", "2"]}], "55"], "+", 
     FractionBox[
      RowBox[{"36406197296651", " ", 
       SuperscriptBox["x1", "12"], " ", 
       SuperscriptBox["x2", "2"]}], "165"], "+", 
     FractionBox[
      RowBox[{"220", " ", 
       SuperscriptBox["x2", "3"]}], "3"], "+", 
     FractionBox[
      RowBox[{"6080", " ", "x1", " ", 
       SuperscriptBox["x2", "3"]}], "3"], "+", 
     RowBox[{"32800", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     FractionBox[
      RowBox[{"1184000", " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "3"]}], "3"], "+", 
     FractionBox[
      RowBox[{"11772250", " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "3"]}], "3"], "+", 
     RowBox[{"34144768", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"269181696", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     FractionBox[
      RowBox[{"13766092800", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "3"]}], "7"], "+", 
     FractionBox[
      RowBox[{"94663639125", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "3"]}], "7"], "+", 
     FractionBox[
      RowBox[{"5576545876000", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "3"]}], "63"], "+", 
     FractionBox[
      RowBox[{"35033957565464", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "3"]}], "63"], "+", 
     FractionBox[
      RowBox[{"111362054335168", " ", 
       SuperscriptBox["x1", "11"], " ", 
       SuperscriptBox["x2", "3"]}], "33"], "+", 
     FractionBox[
      RowBox[{"1968104429350150", " ", 
       SuperscriptBox["x1", "12"], " ", 
       SuperscriptBox["x2", "3"]}], "99"], "+", 
     FractionBox[
      RowBox[{"875", " ", 
       SuperscriptBox["x2", "4"]}], "3"], "+", 
     FractionBox[
      RowBox[{"37450", " ", "x1", " ", 
       SuperscriptBox["x2", "4"]}], "3"], "+", 
     RowBox[{"289800", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     FractionBox[
      RowBox[{"14161000", " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "4"]}], "3"], "+", 
     FractionBox[
      RowBox[{"182819000", " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "4"]}], "3"], "+", 
     RowBox[{"667236528", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"6458827200", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"56809790400", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     FractionBox[
      RowBox[{"925553759625", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "4"]}], "2"], "+", 
     FractionBox[
      RowBox[{"31860229597625", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "4"]}], "9"], "+", 
     FractionBox[
      RowBox[{"231244302796507", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "4"]}], "9"], "+", 
     FractionBox[
      RowBox[{"1961976567191550", " ", 
       SuperscriptBox["x1", "11"], " ", 
       SuperscriptBox["x2", "4"]}], "11"], "+", 
     FractionBox[
      RowBox[{"117973062680782400", " ", 
       SuperscriptBox["x1", "12"], " ", 
       SuperscriptBox["x2", "4"]}], "99"], "+", 
     FractionBox[
      RowBox[{"5754", " ", 
       SuperscriptBox["x2", "5"]}], "5"], "+", 
     FractionBox[
      RowBox[{"353808", " ", "x1", " ", 
       SuperscriptBox["x2", "5"]}], "5"], "+", 
     FractionBox[
      RowBox[{"11176704", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "5"]}], "5"], "+", 
     RowBox[{"47453952", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"773034192", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     FractionBox[
      RowBox[{"52073788032", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "5"]}], "5"], "+", 
     FractionBox[
      RowBox[{"607874851584", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "5"]}], "5"], "+", 
     FractionBox[
      RowBox[{"6342120778752", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "5"]}], "5"], "+", 
     RowBox[{"12088600023357", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"106928969579432", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     FractionBox[
      RowBox[{"4442307503832198", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "5"]}], "5"], "+", 
     FractionBox[
      RowBox[{"384949647635245056", " ", 
       SuperscriptBox["x1", "11"], " ", 
       SuperscriptBox["x2", "5"]}], "55"], "+", 
     FractionBox[
      RowBox[{"2896377719684595328", " ", 
       SuperscriptBox["x1", "12"], " ", 
       SuperscriptBox["x2", "5"]}], "55"], "+", 
     FractionBox[
      RowBox[{"22638", " ", 
       SuperscriptBox["x2", "6"]}], "5"], "+", 
     FractionBox[
      RowBox[{"1895124", " ", "x1", " ", 
       SuperscriptBox["x2", "6"]}], "5"], "+", 
     FractionBox[
      RowBox[{"78288672", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "6"]}], "5"], "+", 
     RowBox[{"420471744", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"8443974000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     FractionBox[
      RowBox[{"686943046944", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "6"]}], "5"], "+", 
     FractionBox[
      RowBox[{"9522942371712", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "6"]}], "5"], "+", 
     FractionBox[
      RowBox[{"116349766131456", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "6"]}], "5"], "+", 
     RowBox[{"256644428949909", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     FractionBox[
      RowBox[{"7801514405434750", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "6"]}], "3"], "+", 
     FractionBox[
      RowBox[{"368013902000512768", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "6"]}], "15"], "+", 
     FractionBox[
      RowBox[{"1088823876371865088", " ", 
       SuperscriptBox["x1", "11"], " ", 
       SuperscriptBox["x2", "6"]}], "5"], "+", 
     FractionBox[
      RowBox[{"9167514605484353664", " ", 
       SuperscriptBox["x1", "12"], " ", 
       SuperscriptBox["x2", "6"]}], "5"], "+", 
     FractionBox[
      RowBox[{"622908", " ", 
       SuperscriptBox["x2", "7"]}], "35"], "+", 
     FractionBox[
      RowBox[{"68200704", " ", "x1", " ", 
       SuperscriptBox["x2", "7"]}], "35"], "+", 
     FractionBox[
      RowBox[{"3572382528", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "7"]}], "35"], "+", 
     FractionBox[
      RowBox[{"23694528000", " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "7"]}], "7"], "+", 
     RowBox[{"82204980000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     FractionBox[
      RowBox[{"7950375493632", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "7"]}], "5"], "+", 
     FractionBox[
      RowBox[{"129176687667456", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "7"]}], "5"], "+", 
     FractionBox[
      RowBox[{"12794055594338304", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "7"]}], "35"], "+", 
     FractionBox[
      RowBox[{"32347305151697250", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "7"]}], "7"], "+", 
     FractionBox[
      RowBox[{"1117057180059392000", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "7"]}], "21"], "+", 
     FractionBox[
      RowBox[{"59396358071600895488", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "7"]}], "105"], "+", 
     FractionBox[
      RowBox[{"28103456015644299264", " ", 
       SuperscriptBox["x1", "11"], " ", 
       SuperscriptBox["x2", "7"]}], "5"], "+", 
     FractionBox[
      RowBox[{"263265480783489070848", " ", 
       SuperscriptBox["x1", "12"], " ", 
       SuperscriptBox["x2", "7"]}], "5"], "+", 
     FractionBox[
      RowBox[{"979407", " ", 
       SuperscriptBox["x2", "8"]}], "14"], "+", 
     FractionBox[
      RowBox[{"67980627", " ", "x1", " ", 
       SuperscriptBox["x2", "8"]}], "7"], "+", 
     FractionBox[
      RowBox[{"4405304475", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "8"]}], "7"], "+", 
     FractionBox[
      RowBox[{"176909411250", " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "8"]}], "7"], "+", 
     RowBox[{"730395022500", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"16571932092144", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"312022858895748", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     FractionBox[
      RowBox[{"35441429194056600", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "8"]}], "7"], "+", 
     FractionBox[
      RowBox[{"509215712086867500", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "8"]}], "7"], "+", 
     FractionBox[
      RowBox[{"6609802891658395000", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "8"]}], "7"], "+", 
     FractionBox[
      RowBox[{"78714692045836467192", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "8"]}], "7"], "+", 
     RowBox[{"124350216854202576432", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"1289283063128384594400", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     FractionBox[
      RowBox[{"17330599", " ", 
       SuperscriptBox["x2", "9"]}], "63"], "+", 
     FractionBox[
      RowBox[{"2976030200", " ", "x1", " ", 
       SuperscriptBox["x2", "9"]}], "63"], "+", 
     FractionBox[
      RowBox[{"77951352050", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "9"]}], "21"], "+", 
     FractionBox[
      RowBox[{"11187364760000", " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "9"]}], "63"], "+", 
     FractionBox[
      RowBox[{"54222057175000", " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "9"]}], "9"], "+", 
     RowBox[{"158504117355584", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     FractionBox[
      RowBox[{"10273089600974200", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "9"]}], "3"], "+", 
     FractionBox[
      RowBox[{"1326799010418252800", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "9"]}], "21"], "+", 
     FractionBox[
      RowBox[{"7168123898081575000", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "9"]}], "7"], "+", 
     FractionBox[
      RowBox[{"938049501351917240000", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "9"]}], "63"], "+", 
     FractionBox[
      RowBox[{"12436060850638644879088", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "9"]}], "63"], "+", 
     FractionBox[
      RowBox[{"7249788940878072409600", " ", 
       SuperscriptBox["x1", "11"], " ", 
       SuperscriptBox["x2", "9"]}], "3"], "+", 
     FractionBox[
      RowBox[{"248396781112043591809600", " ", 
       SuperscriptBox["x1", "12"], " ", 
       SuperscriptBox["x2", "9"]}], "9"], "+", 
     FractionBox[
      RowBox[{"340921009", " ", 
       SuperscriptBox["x2", "10"]}], "315"], "+", 
     FractionBox[
      RowBox[{"70979652458", " ", "x1", " ", 
       SuperscriptBox["x2", "10"]}], "315"], "+", 
     FractionBox[
      RowBox[{"739084230456", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "10"]}], "35"], "+", 
     FractionBox[
      RowBox[{"74774718063760", " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "10"]}], "63"], "+", 
     FractionBox[
      RowBox[{"420507194547440", " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "10"]}], "9"], "+", 
     FractionBox[
      RowBox[{"7055961070446288", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "10"]}], "5"], "+", 
     FractionBox[
      RowBox[{"520209815447690368", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "10"]}], "15"], "+", 
     FractionBox[
      RowBox[{"75817086435057913088", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "10"]}], "105"], "+", 
     FractionBox[
      RowBox[{"91795117794646935240", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "10"]}], "7"], "+", 
     FractionBox[
      RowBox[{"13376518599436136956240", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "10"]}], "63"], "+", 
     FractionBox[
      RowBox[{"981843894628633728632512", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "10"]}], "315"], "+", 
     FractionBox[
      RowBox[{"210207803912433864421248", " ", 
       SuperscriptBox["x1", "11"], " ", 
       SuperscriptBox["x2", "10"]}], "5"], "+", 
     FractionBox[
      RowBox[{"23697208182542227070273536", " ", 
       SuperscriptBox["x1", "12"], " ", 
       SuperscriptBox["x2", "10"]}], "45"], "+", 
     FractionBox[
      RowBox[{"703004978", " ", 
       SuperscriptBox["x2", "11"]}], "165"], "+", 
     FractionBox[
      RowBox[{"58176775488", " ", "x1", " ", 
       SuperscriptBox["x2", "11"]}], "55"], "+", 
     FractionBox[
      RowBox[{"6411541850064", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "11"]}], "55"], "+", 
     FractionBox[
      RowBox[{"251057962762880", " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "11"]}], "33"], "+", 
     FractionBox[
      RowBox[{"3783972237427200", " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "11"]}], "11"], "+", 
     FractionBox[
      RowBox[{"650307328666684416", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "11"]}], "55"], "+", 
     FractionBox[
      RowBox[{"1640071171129500928", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "11"]}], "5"], "+", 
     FractionBox[
      RowBox[{"38273895046572816384", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "11"]}], "5"], "+", 
     RowBox[{"154842012800101195920", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "11"]}], "+", 
     FractionBox[
      RowBox[{"8330251757975745395200", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "11"]}], "3"], "+", 
     FractionBox[
      RowBox[{"224597310755255745460608", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "11"]}], "5"], "+", 
     FractionBox[
      RowBox[{"36553110572934635474156544", " ", 
       SuperscriptBox["x1", "11"], " ", 
       SuperscriptBox["x2", "11"]}], "55"], "+", 
     FractionBox[
      RowBox[{"1500461115011097792707038976", " ", 
       SuperscriptBox["x1", "12"], " ", 
       SuperscriptBox["x2", "11"]}], "165"], "+", 
     FractionBox[
      RowBox[{"8307650117", " ", 
       SuperscriptBox["x2", "12"]}], "495"], "+", 
     FractionBox[
      RowBox[{"2425158374626", " ", "x1", " ", 
       SuperscriptBox["x2", "12"]}], "495"], "+", 
     FractionBox[
      RowBox[{"103525466174494", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "12"]}], "165"], "+", 
     FractionBox[
      RowBox[{"4658992332913100", " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "12"]}], "99"], "+", 
     FractionBox[
      RowBox[{"239842845199375600", " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "12"]}], "99"], "+", 
     FractionBox[
      RowBox[{"5171841452226493408", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "12"]}], "55"], "+", 
     FractionBox[
      RowBox[{"14623995297422513184", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "12"]}], "5"], "+", 
     FractionBox[
      RowBox[{"380212014914715741888", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "12"]}], "5"], "+", 
     RowBox[{"1704006813808708975800", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "12"]}], "+", 
     FractionBox[
      RowBox[{"303117214860819793361200", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "12"]}], "9"], "+", 
     FractionBox[
      RowBox[{"26898570017806895851499056", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "12"]}], "45"], "+", 
     FractionBox[
      RowBox[{"1594277299666600363498969376", " ", 
       SuperscriptBox["x1", "11"], " ", 
       SuperscriptBox["x2", "12"]}], "165"], "+", 
     FractionBox[
      RowBox[{"71226934031966536684476289856", " ", 
       SuperscriptBox["x1", "12"], " ", 
       SuperscriptBox["x2", "12"]}], "495"], "+", 
     RowBox[{"Log", "[", "x1", "]"}], "+", 
     RowBox[{"2", " ", "x1", " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["x1", "2"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["x1", "3"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"70", " ", 
      SuperscriptBox["x1", "4"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"252", " ", 
      SuperscriptBox["x1", "5"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"924", " ", 
      SuperscriptBox["x1", "6"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"3432", " ", 
      SuperscriptBox["x1", "7"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"12870", " ", 
      SuperscriptBox["x1", "8"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"48620", " ", 
      SuperscriptBox["x1", "9"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"184756", " ", 
      SuperscriptBox["x1", "10"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"705432", " ", 
      SuperscriptBox["x1", "11"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"2704156", " ", 
      SuperscriptBox["x1", "12"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"2", " ", "x2", " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"16", " ", "x1", " ", "x2", " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"108", " ", 
      SuperscriptBox["x1", "2"], " ", "x2", " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"640", " ", 
      SuperscriptBox["x1", "3"], " ", "x2", " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"3500", " ", 
      SuperscriptBox["x1", "4"], " ", "x2", " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"18144", " ", 
      SuperscriptBox["x1", "5"], " ", "x2", " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"90552", " ", 
      SuperscriptBox["x1", "6"], " ", "x2", " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"439296", " ", 
      SuperscriptBox["x1", "7"], " ", "x2", " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"2084940", " ", 
      SuperscriptBox["x1", "8"], " ", "x2", " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"9724000", " ", 
      SuperscriptBox["x1", "9"], " ", "x2", " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"44710952", " ", 
      SuperscriptBox["x1", "10"], " ", "x2", " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"203164416", " ", 
      SuperscriptBox["x1", "11"], " ", "x2", " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"914004728", " ", 
      SuperscriptBox["x1", "12"], " ", "x2", " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["x2", "2"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"108", " ", "x1", " ", 
      SuperscriptBox["x2", "2"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"1296", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"12000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"94500", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"666792", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"4346496", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"26687232", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "2"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"156370500", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "2"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"882453000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "2"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"4828782816", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "2"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"25751089728", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "2"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"134358695016", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "2"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["x2", "3"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"640", " ", "x1", " ", 
      SuperscriptBox["x2", "3"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"12000", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"160000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"1715000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"15805440", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"130394880", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"988416000", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "3"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"7007715000", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "3"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"47064160000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "3"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"302246035520", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "3"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"1869338365440", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "3"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"11196557918000", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "3"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"70", " ", 
      SuperscriptBox["x2", "4"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"3500", " ", "x1", " ", 
      SuperscriptBox["x2", "4"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"94500", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"1715000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"24010000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"280052640", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"2852388000", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"26162136000", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "4"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"220743022500", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "4"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"1739903165000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "4"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"12958798772920", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "4"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"92006497674000", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "4"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"627007243408000", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "4"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"252", " ", 
      SuperscriptBox["x2", "5"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"18144", " ", "x1", " ", 
      SuperscriptBox["x2", "5"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"666792", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"15805440", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"280052640", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"4032758016", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"49700008512", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"542498052096", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "5"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"5372002195560", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "5"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"49107026928960", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "5"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"419865080242608", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "5"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"3391727530254336", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "5"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"26093533441667328", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "5"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"924", " ", 
      SuperscriptBox["x2", "6"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"90552", " ", "x1", " ", 
      SuperscriptBox["x2", "6"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"4346496", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"130394880", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"2852388000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"49700008512", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"728933458176", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "6"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"9337998878208", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "6"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"107241080866920", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "6"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"1125369367122000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "6"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"10947593203362816", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "6"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"99836127950727168", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "6"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"861086603575021824", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "6"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"3432", " ", 
      SuperscriptBox["x2", "7"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"439296", " ", "x1", " ", 
      SuperscriptBox["x2", "7"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"26687232", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "7"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"988416000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "7"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"26162136000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "7"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"542498052096", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "7"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"9337998878208", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "7"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"138735983333376", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "7"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"1829038842774000", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "7"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"21838071450624000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "7"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"239825700670752768", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "7"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"2451952017075585024", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "7"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"23563145367799285248", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "7"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"12870", " ", 
      SuperscriptBox["x2", "8"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"2084940", " ", "x1", " ", 
      SuperscriptBox["x2", "8"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"156370500", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "8"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"7007715000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "8"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"220743022500", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "8"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"5372002195560", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "8"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"107241080866920", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "8"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"1829038842774000", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "8"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"27435582641610000", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "8"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"369797030228340000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "8"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"4552941036171322080", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "8"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"51864531923688644160", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "8"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"552261219557795748000", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "8"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"48620", " ", 
      SuperscriptBox["x2", "9"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"9724000", " ", "x1", " ", 
      SuperscriptBox["x2", "9"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"882453000", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "9"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"47064160000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "9"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"1739903165000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "9"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"49107026928960", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "9"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"1125369367122000", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "9"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"21838071450624000", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "9"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"369797030228340000", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "9"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"5588044012339360000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "9"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"76656787761271340480", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "9"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"967568771141516544000", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "9"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"11358854219546761928000", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "9"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"184756", " ", 
      SuperscriptBox["x2", "10"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"44710952", " ", "x1", " ", 
      SuperscriptBox["x2", "10"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"4828782816", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "10"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"302246035520", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "10"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"12958798772920", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "10"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"419865080242608", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "10"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"10947593203362816", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "10"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"239825700670752768", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "10"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"4552941036171322080", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "10"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"76656787761271340480", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "10"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"1165183173971324375296", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "10"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"16214517466789534244352", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "10"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"208912046805904045379776", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "10"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"705432", " ", 
      SuperscriptBox["x2", "11"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"203164416", " ", "x1", " ", 
      SuperscriptBox["x2", "11"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"25751089728", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "11"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"1869338365440", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "11"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"92006497674000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "11"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"3391727530254336", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "11"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"99836127950727168", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "11"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"2451952017075585024", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "11"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"51864531923688644160", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "11"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"967568771141516544000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "11"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"16214517466789534244352", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "11"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"247639903129149250277376", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "11"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"3487308682143933944588928", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "11"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"2704156", " ", 
      SuperscriptBox["x2", "12"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"914004728", " ", "x1", " ", 
      SuperscriptBox["x2", "12"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"134358695016", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "12"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"11196557918000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "12"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"627007243408000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "12"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"26093533441667328", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "12"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"861086603575021824", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "12"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"23563145367799285248", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "12"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"552261219557795748000", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "12"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"11358854219546761928000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "12"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"208912046805904045379776", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "12"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"3487308682143933944588928", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "12"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{"53472066459540320483696896", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "12"], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]12", "=", 
   RowBox[{
    RowBox[{"4", " ", "x1"}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["x1", "2"]}], "+", 
    FractionBox[
     RowBox[{"220", " ", 
      SuperscriptBox["x1", "3"]}], "3"], "+", 
    FractionBox[
     RowBox[{"875", " ", 
      SuperscriptBox["x1", "4"]}], "3"], "+", 
    FractionBox[
     RowBox[{"5754", " ", 
      SuperscriptBox["x1", "5"]}], "5"], "+", 
    FractionBox[
     RowBox[{"22638", " ", 
      SuperscriptBox["x1", "6"]}], "5"], "+", 
    FractionBox[
     RowBox[{"622908", " ", 
      SuperscriptBox["x1", "7"]}], "35"], "+", 
    FractionBox[
     RowBox[{"979407", " ", 
      SuperscriptBox["x1", "8"]}], "14"], "+", 
    FractionBox[
     RowBox[{"17330599", " ", 
      SuperscriptBox["x1", "9"]}], "63"], "+", 
    FractionBox[
     RowBox[{"340921009", " ", 
      SuperscriptBox["x1", "10"]}], "315"], "+", 
    FractionBox[
     RowBox[{"703004978", " ", 
      SuperscriptBox["x1", "11"]}], "165"], "+", 
    FractionBox[
     RowBox[{"8307650117", " ", 
      SuperscriptBox["x1", "12"]}], "495"], "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"32", " ", "x1", " ", "x2"}], "+", 
    RowBox[{"288", " ", 
     SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
    FractionBox[
     RowBox[{"6080", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "3"], "+", 
    FractionBox[
     RowBox[{"37450", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "3"], "+", 
    FractionBox[
     RowBox[{"353808", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "5"], "+", 
    FractionBox[
     RowBox[{"1895124", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "5"], "+", 
    FractionBox[
     RowBox[{"68200704", " ", 
      SuperscriptBox["x1", "7"], " ", "x2"}], "35"], "+", 
    FractionBox[
     RowBox[{"67980627", " ", 
      SuperscriptBox["x1", "8"], " ", "x2"}], "7"], "+", 
    FractionBox[
     RowBox[{"2976030200", " ", 
      SuperscriptBox["x1", "9"], " ", "x2"}], "63"], "+", 
    FractionBox[
     RowBox[{"70979652458", " ", 
      SuperscriptBox["x1", "10"], " ", "x2"}], "315"], "+", 
    FractionBox[
     RowBox[{"58176775488", " ", 
      SuperscriptBox["x1", "11"], " ", "x2"}], "55"], "+", 
    FractionBox[
     RowBox[{"2425158374626", " ", 
      SuperscriptBox["x1", "12"], " ", "x2"}], "495"], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{"198", " ", "x1", " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{"3024", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{"32800", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{"289800", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    FractionBox[
     RowBox[{"11176704", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "5"], "+", 
    FractionBox[
     RowBox[{"78288672", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "5"], "+", 
    FractionBox[
     RowBox[{"3572382528", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "2"]}], "35"], "+", 
    FractionBox[
     RowBox[{"4405304475", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "2"]}], "7"], "+", 
    FractionBox[
     RowBox[{"77951352050", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "2"]}], "21"], "+", 
    FractionBox[
     RowBox[{"739084230456", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "2"]}], "35"], "+", 
    FractionBox[
     RowBox[{"6411541850064", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "2"]}], "55"], "+", 
    FractionBox[
     RowBox[{"103525466174494", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "2"]}], "165"], "+", 
    FractionBox[
     RowBox[{"74", " ", 
      SuperscriptBox["x2", "3"]}], "3"], "+", 
    FractionBox[
     RowBox[{"3328", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "3"], "+", 
    RowBox[{"25600", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    FractionBox[
     RowBox[{"1184000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "3"], "+", 
    FractionBox[
     RowBox[{"14161000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "3"], "+", 
    RowBox[{"47453952", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{"420471744", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    FractionBox[
     RowBox[{"23694528000", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "3"]}], "7"], "+", 
    FractionBox[
     RowBox[{"176909411250", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "3"]}], "7"], "+", 
    FractionBox[
     RowBox[{"11187364760000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "3"]}], "63"], "+", 
    FractionBox[
     RowBox[{"74774718063760", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "3"]}], "63"], "+", 
    FractionBox[
     RowBox[{"251057962762880", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "3"]}], "33"], "+", 
    FractionBox[
     RowBox[{"4658992332913100", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "3"]}], "99"], "+", 
    FractionBox[
     RowBox[{"533", " ", 
      SuperscriptBox["x2", "4"]}], "6"], "+", 
    FractionBox[
     RowBox[{"17525", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "3"], "+", 
    RowBox[{"189225", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "4"]}], "+", 
    FractionBox[
     RowBox[{"11772250", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "3"], "+", 
    FractionBox[
     RowBox[{"182819000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "3"], "+", 
    RowBox[{"773034192", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "4"]}], "+", 
    RowBox[{"8443974000", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "4"]}], "+", 
    RowBox[{"82204980000", " ", 
     SuperscriptBox["x1", "7"], " ", 
     SuperscriptBox["x2", "4"]}], "+", 
    RowBox[{"730395022500", " ", 
     SuperscriptBox["x1", "8"], " ", 
     SuperscriptBox["x2", "4"]}], "+", 
    FractionBox[
     RowBox[{"54222057175000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "4"]}], "9"], "+", 
    FractionBox[
     RowBox[{"420507194547440", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "4"]}], "9"], "+", 
    FractionBox[
     RowBox[{"3783972237427200", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "4"]}], "11"], "+", 
    FractionBox[
     RowBox[{"239842845199375600", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "4"]}], "99"], "+", 
    FractionBox[
     RowBox[{"1627", " ", 
      SuperscriptBox["x2", "5"]}], "5"], "+", 
    FractionBox[
     RowBox[{"147384", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "5"], "+", 
    FractionBox[
     RowBox[{"6368922", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "5"], "+", 
    RowBox[{"34144768", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "5"]}], "+", 
    RowBox[{"667236528", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "5"]}], "+", 
    FractionBox[
     RowBox[{"52073788032", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "5"], "+", 
    FractionBox[
     RowBox[{"686943046944", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "5"], "+", 
    FractionBox[
     RowBox[{"7950375493632", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "5"]}], "5"], "+", 
    RowBox[{"16571932092144", " ", 
     SuperscriptBox["x1", "8"], " ", 
     SuperscriptBox["x2", "5"]}], "+", 
    RowBox[{"158504117355584", " ", 
     SuperscriptBox["x1", "9"], " ", 
     SuperscriptBox["x2", "5"]}], "+", 
    FractionBox[
     RowBox[{"7055961070446288", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "5"]}], "5"], "+", 
    FractionBox[
     RowBox[{"650307328666684416", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "5"]}], "55"], "+", 
    FractionBox[
     RowBox[{"5171841452226493408", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "5"]}], "55"], "+", 
    FractionBox[
     RowBox[{"18107", " ", 
      SuperscriptBox["x2", "6"]}], "15"], "+", 
    FractionBox[
     RowBox[{"2162566", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "15"], "+", 
    FractionBox[
     RowBox[{"40034176", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "5"], "+", 
    RowBox[{"269181696", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "6"]}], "+", 
    RowBox[{"6458827200", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "6"]}], "+", 
    FractionBox[
     RowBox[{"607874851584", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}], "5"], "+", 
    FractionBox[
     RowBox[{"9522942371712", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "6"]}], "5"], "+", 
    FractionBox[
     RowBox[{"129176687667456", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "6"]}], "5"], "+", 
    RowBox[{"312022858895748", " ", 
     SuperscriptBox["x1", "8"], " ", 
     SuperscriptBox["x2", "6"]}], "+", 
    FractionBox[
     RowBox[{"10273089600974200", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "6"]}], "3"], "+", 
    FractionBox[
     RowBox[{"520209815447690368", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "6"]}], "15"], "+", 
    FractionBox[
     RowBox[{"1640071171129500928", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "6"]}], "5"], "+", 
    FractionBox[
     RowBox[{"14623995297422513184", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "6"]}], "5"], "+", 
    FractionBox[
     RowBox[{"474742", " ", 
      SuperscriptBox["x2", "7"]}], "105"], "+", 
    FractionBox[
     RowBox[{"72298496", " ", "x1", " ", 
      SuperscriptBox["x2", "7"]}], "105"], "+", 
    FractionBox[
     RowBox[{"1671611904", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "7"]}], "35"], "+", 
    FractionBox[
     RowBox[{"13766092800", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "7"]}], "7"], "+", 
    RowBox[{"56809790400", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "7"]}], "+", 
    FractionBox[
     RowBox[{"6342120778752", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "7"]}], "5"], "+", 
    FractionBox[
     RowBox[{"116349766131456", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "7"]}], "5"], "+", 
    FractionBox[
     RowBox[{"12794055594338304", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "7"]}], "35"], "+", 
    FractionBox[
     RowBox[{"35441429194056600", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "7"]}], "7"], "+", 
    FractionBox[
     RowBox[{"1326799010418252800", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "7"]}], "21"], "+", 
    FractionBox[
     RowBox[{"75817086435057913088", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "7"]}], "105"], "+", 
    FractionBox[
     RowBox[{"38273895046572816384", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "7"]}], "5"], "+", 
    FractionBox[
     RowBox[{"380212014914715741888", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "7"]}], "5"], "+", 
    FractionBox[
     RowBox[{"477745", " ", 
      SuperscriptBox["x2", "8"]}], "28"], "+", 
    FractionBox[
     RowBox[{"45183825", " ", "x1", " ", 
      SuperscriptBox["x2", "8"]}], "14"], "+", 
    FractionBox[
     RowBox[{"3826624275", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "8"]}], "14"], "+", 
    FractionBox[
     RowBox[{"94663639125", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "8"]}], "7"], "+", 
    FractionBox[
     RowBox[{"925553759625", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "8"]}], "2"], "+", 
    RowBox[{"12088600023357", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "8"]}], "+", 
    RowBox[{"256644428949909", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "8"]}], "+", 
    FractionBox[
     RowBox[{"32347305151697250", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "8"]}], "7"], "+", 
    FractionBox[
     RowBox[{"509215712086867500", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "8"]}], "7"], "+", 
    FractionBox[
     RowBox[{"7168123898081575000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "8"]}], "7"], "+", 
    FractionBox[
     RowBox[{"91795117794646935240", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "8"]}], "7"], "+", 
    RowBox[{"154842012800101195920", " ", 
     SuperscriptBox["x1", "11"], " ", 
     SuperscriptBox["x2", "8"]}], "+", 
    RowBox[{"1704006813808708975800", " ", 
     SuperscriptBox["x1", "12"], " ", 
     SuperscriptBox["x2", "8"]}], "+", 
    FractionBox[
     RowBox[{"8161705", " ", 
      SuperscriptBox["x2", "9"]}], "126"], "+", 
    FractionBox[
     RowBox[{"938692900", " ", "x1", " ", 
      SuperscriptBox["x2", "9"]}], "63"], "+", 
    FractionBox[
     RowBox[{"31764826225", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "9"]}], "21"], "+", 
    FractionBox[
     RowBox[{"5576545876000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "9"]}], "63"], "+", 
    FractionBox[
     RowBox[{"31860229597625", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "9"]}], "9"], "+", 
    RowBox[{"106928969579432", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "9"]}], "+", 
    FractionBox[
     RowBox[{"7801514405434750", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "9"]}], "3"], "+", 
    FractionBox[
     RowBox[{"1117057180059392000", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "9"]}], "21"], "+", 
    FractionBox[
     RowBox[{"6609802891658395000", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "9"]}], "7"], "+", 
    FractionBox[
     RowBox[{"938049501351917240000", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "9"]}], "63"], "+", 
    FractionBox[
     RowBox[{"13376518599436136956240", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "9"]}], "63"], "+", 
    FractionBox[
     RowBox[{"8330251757975745395200", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "9"]}], "3"], "+", 
    FractionBox[
     RowBox[{"303117214860819793361200", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "9"]}], "9"], "+", 
    FractionBox[
     RowBox[{"155685007", " ", 
      SuperscriptBox["x2", "10"]}], "630"], "+", 
    FractionBox[
     RowBox[{"21398604007", " ", "x1", " ", 
      SuperscriptBox["x2", "10"]}], "315"], "+", 
    FractionBox[
     RowBox[{"284951147844", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "10"]}], "35"], "+", 
    FractionBox[
     RowBox[{"35033957565464", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "10"]}], "63"], "+", 
    FractionBox[
     RowBox[{"231244302796507", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "10"]}], "9"], "+", 
    FractionBox[
     RowBox[{"4442307503832198", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "10"]}], "5"], "+", 
    FractionBox[
     RowBox[{"368013902000512768", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "10"]}], "15"], "+", 
    FractionBox[
     RowBox[{"59396358071600895488", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "10"]}], "105"], "+", 
    FractionBox[
     RowBox[{"78714692045836467192", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "10"]}], "7"], "+", 
    FractionBox[
     RowBox[{"12436060850638644879088", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "10"]}], "63"], "+", 
    FractionBox[
     RowBox[{"981843894628633728632512", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "10"]}], "315"], "+", 
    FractionBox[
     RowBox[{"224597310755255745460608", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "10"]}], "5"], "+", 
    FractionBox[
     RowBox[{"26898570017806895851499056", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "10"]}], "45"], "+", 
    FractionBox[
     RowBox[{"156188887", " ", 
      SuperscriptBox["x2", "11"]}], "165"], "+", 
    FractionBox[
     RowBox[{"16856473632", " ", "x1", " ", 
      SuperscriptBox["x2", "11"]}], "55"], "+", 
    FractionBox[
     RowBox[{"2354451869016", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "11"]}], "55"], "+", 
    FractionBox[
     RowBox[{"111362054335168", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "11"]}], "33"], "+", 
    FractionBox[
     RowBox[{"1961976567191550", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "11"]}], "11"], "+", 
    FractionBox[
     RowBox[{"384949647635245056", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "11"]}], "55"], "+", 
    FractionBox[
     RowBox[{"1088823876371865088", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "11"]}], "5"], "+", 
    FractionBox[
     RowBox[{"28103456015644299264", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "11"]}], "5"], "+", 
    RowBox[{"124350216854202576432", " ", 
     SuperscriptBox["x1", "8"], " ", 
     SuperscriptBox["x2", "11"]}], "+", 
    FractionBox[
     RowBox[{"7249788940878072409600", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "11"]}], "3"], "+", 
    FractionBox[
     RowBox[{"210207803912433864421248", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "11"]}], "5"], "+", 
    FractionBox[
     RowBox[{"36553110572934635474156544", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "11"]}], "55"], "+", 
    FractionBox[
     RowBox[{"1594277299666600363498969376", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "11"]}], "165"], "+", 
    FractionBox[
     RowBox[{"3602044091", " ", 
      SuperscriptBox["x2", "12"]}], "990"], "+", 
    FractionBox[
     RowBox[{"678350426819", " ", "x1", " ", 
      SuperscriptBox["x2", "12"]}], "495"], "+", 
    FractionBox[
     RowBox[{"36406197296651", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "12"]}], "165"], "+", 
    FractionBox[
     RowBox[{"1968104429350150", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "12"]}], "99"], "+", 
    FractionBox[
     RowBox[{"117973062680782400", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "12"]}], "99"], "+", 
    FractionBox[
     RowBox[{"2896377719684595328", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "12"]}], "55"], "+", 
    FractionBox[
     RowBox[{"9167514605484353664", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "12"]}], "5"], "+", 
    FractionBox[
     RowBox[{"263265480783489070848", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "12"]}], "5"], "+", 
    RowBox[{"1289283063128384594400", " ", 
     SuperscriptBox["x1", "8"], " ", 
     SuperscriptBox["x2", "12"]}], "+", 
    FractionBox[
     RowBox[{"248396781112043591809600", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "12"]}], "9"], "+", 
    FractionBox[
     RowBox[{"23697208182542227070273536", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "12"]}], "45"], "+", 
    FractionBox[
     RowBox[{"1500461115011097792707038976", " ", 
      SuperscriptBox["x1", "11"], " ", 
      SuperscriptBox["x2", "12"]}], "165"], "+", 
    FractionBox[
     RowBox[{"71226934031966536684476289856", " ", 
      SuperscriptBox["x1", "12"], " ", 
      SuperscriptBox["x2", "12"]}], "495"], "+", 
    RowBox[{"Log", "[", "x2", "]"}], "+", 
    RowBox[{"2", " ", "x1", " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["x1", "2"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["x1", "3"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"70", " ", 
     SuperscriptBox["x1", "4"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"252", " ", 
     SuperscriptBox["x1", "5"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"924", " ", 
     SuperscriptBox["x1", "6"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"3432", " ", 
     SuperscriptBox["x1", "7"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"12870", " ", 
     SuperscriptBox["x1", "8"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"48620", " ", 
     SuperscriptBox["x1", "9"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"184756", " ", 
     SuperscriptBox["x1", "10"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"705432", " ", 
     SuperscriptBox["x1", "11"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"2704156", " ", 
     SuperscriptBox["x1", "12"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"2", " ", "x2", " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"16", " ", "x1", " ", "x2", " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"108", " ", 
     SuperscriptBox["x1", "2"], " ", "x2", " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"640", " ", 
     SuperscriptBox["x1", "3"], " ", "x2", " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"3500", " ", 
     SuperscriptBox["x1", "4"], " ", "x2", " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"18144", " ", 
     SuperscriptBox["x1", "5"], " ", "x2", " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"90552", " ", 
     SuperscriptBox["x1", "6"], " ", "x2", " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"439296", " ", 
     SuperscriptBox["x1", "7"], " ", "x2", " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"2084940", " ", 
     SuperscriptBox["x1", "8"], " ", "x2", " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"9724000", " ", 
     SuperscriptBox["x1", "9"], " ", "x2", " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"44710952", " ", 
     SuperscriptBox["x1", "10"], " ", "x2", " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"203164416", " ", 
     SuperscriptBox["x1", "11"], " ", "x2", " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"914004728", " ", 
     SuperscriptBox["x1", "12"], " ", "x2", " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["x2", "2"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"108", " ", "x1", " ", 
     SuperscriptBox["x2", "2"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"1296", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "2"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"12000", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "2"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"94500", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "2"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"666792", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "2"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"4346496", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "2"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"26687232", " ", 
     SuperscriptBox["x1", "7"], " ", 
     SuperscriptBox["x2", "2"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"156370500", " ", 
     SuperscriptBox["x1", "8"], " ", 
     SuperscriptBox["x2", "2"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"882453000", " ", 
     SuperscriptBox["x1", "9"], " ", 
     SuperscriptBox["x2", "2"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"4828782816", " ", 
     SuperscriptBox["x1", "10"], " ", 
     SuperscriptBox["x2", "2"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"25751089728", " ", 
     SuperscriptBox["x1", "11"], " ", 
     SuperscriptBox["x2", "2"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"134358695016", " ", 
     SuperscriptBox["x1", "12"], " ", 
     SuperscriptBox["x2", "2"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["x2", "3"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"640", " ", "x1", " ", 
     SuperscriptBox["x2", "3"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"12000", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "3"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"160000", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "3"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"1715000", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "3"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"15805440", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "3"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"130394880", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "3"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"988416000", " ", 
     SuperscriptBox["x1", "7"], " ", 
     SuperscriptBox["x2", "3"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"7007715000", " ", 
     SuperscriptBox["x1", "8"], " ", 
     SuperscriptBox["x2", "3"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"47064160000", " ", 
     SuperscriptBox["x1", "9"], " ", 
     SuperscriptBox["x2", "3"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"302246035520", " ", 
     SuperscriptBox["x1", "10"], " ", 
     SuperscriptBox["x2", "3"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"1869338365440", " ", 
     SuperscriptBox["x1", "11"], " ", 
     SuperscriptBox["x2", "3"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"11196557918000", " ", 
     SuperscriptBox["x1", "12"], " ", 
     SuperscriptBox["x2", "3"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"70", " ", 
     SuperscriptBox["x2", "4"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"3500", " ", "x1", " ", 
     SuperscriptBox["x2", "4"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"94500", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "4"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"1715000", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "4"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"24010000", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "4"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"280052640", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "4"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"2852388000", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "4"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"26162136000", " ", 
     SuperscriptBox["x1", "7"], " ", 
     SuperscriptBox["x2", "4"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"220743022500", " ", 
     SuperscriptBox["x1", "8"], " ", 
     SuperscriptBox["x2", "4"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"1739903165000", " ", 
     SuperscriptBox["x1", "9"], " ", 
     SuperscriptBox["x2", "4"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"12958798772920", " ", 
     SuperscriptBox["x1", "10"], " ", 
     SuperscriptBox["x2", "4"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"92006497674000", " ", 
     SuperscriptBox["x1", "11"], " ", 
     SuperscriptBox["x2", "4"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"627007243408000", " ", 
     SuperscriptBox["x1", "12"], " ", 
     SuperscriptBox["x2", "4"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"252", " ", 
     SuperscriptBox["x2", "5"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"18144", " ", "x1", " ", 
     SuperscriptBox["x2", "5"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"666792", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "5"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"15805440", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "5"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"280052640", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "5"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"4032758016", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "5"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"49700008512", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "5"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"542498052096", " ", 
     SuperscriptBox["x1", "7"], " ", 
     SuperscriptBox["x2", "5"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"5372002195560", " ", 
     SuperscriptBox["x1", "8"], " ", 
     SuperscriptBox["x2", "5"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"49107026928960", " ", 
     SuperscriptBox["x1", "9"], " ", 
     SuperscriptBox["x2", "5"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"419865080242608", " ", 
     SuperscriptBox["x1", "10"], " ", 
     SuperscriptBox["x2", "5"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"3391727530254336", " ", 
     SuperscriptBox["x1", "11"], " ", 
     SuperscriptBox["x2", "5"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"26093533441667328", " ", 
     SuperscriptBox["x1", "12"], " ", 
     SuperscriptBox["x2", "5"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"924", " ", 
     SuperscriptBox["x2", "6"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"90552", " ", "x1", " ", 
     SuperscriptBox["x2", "6"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"4346496", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "6"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"130394880", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "6"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"2852388000", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "6"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"49700008512", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "6"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"728933458176", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "6"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"9337998878208", " ", 
     SuperscriptBox["x1", "7"], " ", 
     SuperscriptBox["x2", "6"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"107241080866920", " ", 
     SuperscriptBox["x1", "8"], " ", 
     SuperscriptBox["x2", "6"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"1125369367122000", " ", 
     SuperscriptBox["x1", "9"], " ", 
     SuperscriptBox["x2", "6"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"10947593203362816", " ", 
     SuperscriptBox["x1", "10"], " ", 
     SuperscriptBox["x2", "6"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"99836127950727168", " ", 
     SuperscriptBox["x1", "11"], " ", 
     SuperscriptBox["x2", "6"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"861086603575021824", " ", 
     SuperscriptBox["x1", "12"], " ", 
     SuperscriptBox["x2", "6"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"3432", " ", 
     SuperscriptBox["x2", "7"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"439296", " ", "x1", " ", 
     SuperscriptBox["x2", "7"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"26687232", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "7"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"988416000", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "7"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"26162136000", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "7"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"542498052096", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "7"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"9337998878208", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "7"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"138735983333376", " ", 
     SuperscriptBox["x1", "7"], " ", 
     SuperscriptBox["x2", "7"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"1829038842774000", " ", 
     SuperscriptBox["x1", "8"], " ", 
     SuperscriptBox["x2", "7"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"21838071450624000", " ", 
     SuperscriptBox["x1", "9"], " ", 
     SuperscriptBox["x2", "7"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"239825700670752768", " ", 
     SuperscriptBox["x1", "10"], " ", 
     SuperscriptBox["x2", "7"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"2451952017075585024", " ", 
     SuperscriptBox["x1", "11"], " ", 
     SuperscriptBox["x2", "7"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"23563145367799285248", " ", 
     SuperscriptBox["x1", "12"], " ", 
     SuperscriptBox["x2", "7"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"12870", " ", 
     SuperscriptBox["x2", "8"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"2084940", " ", "x1", " ", 
     SuperscriptBox["x2", "8"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"156370500", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "8"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"7007715000", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "8"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"220743022500", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "8"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"5372002195560", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "8"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"107241080866920", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "8"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"1829038842774000", " ", 
     SuperscriptBox["x1", "7"], " ", 
     SuperscriptBox["x2", "8"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"27435582641610000", " ", 
     SuperscriptBox["x1", "8"], " ", 
     SuperscriptBox["x2", "8"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"369797030228340000", " ", 
     SuperscriptBox["x1", "9"], " ", 
     SuperscriptBox["x2", "8"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"4552941036171322080", " ", 
     SuperscriptBox["x1", "10"], " ", 
     SuperscriptBox["x2", "8"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"51864531923688644160", " ", 
     SuperscriptBox["x1", "11"], " ", 
     SuperscriptBox["x2", "8"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"552261219557795748000", " ", 
     SuperscriptBox["x1", "12"], " ", 
     SuperscriptBox["x2", "8"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"48620", " ", 
     SuperscriptBox["x2", "9"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"9724000", " ", "x1", " ", 
     SuperscriptBox["x2", "9"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"882453000", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "9"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"47064160000", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "9"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"1739903165000", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "9"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"49107026928960", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "9"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"1125369367122000", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "9"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"21838071450624000", " ", 
     SuperscriptBox["x1", "7"], " ", 
     SuperscriptBox["x2", "9"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"369797030228340000", " ", 
     SuperscriptBox["x1", "8"], " ", 
     SuperscriptBox["x2", "9"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"5588044012339360000", " ", 
     SuperscriptBox["x1", "9"], " ", 
     SuperscriptBox["x2", "9"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"76656787761271340480", " ", 
     SuperscriptBox["x1", "10"], " ", 
     SuperscriptBox["x2", "9"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"967568771141516544000", " ", 
     SuperscriptBox["x1", "11"], " ", 
     SuperscriptBox["x2", "9"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"11358854219546761928000", " ", 
     SuperscriptBox["x1", "12"], " ", 
     SuperscriptBox["x2", "9"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"184756", " ", 
     SuperscriptBox["x2", "10"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"44710952", " ", "x1", " ", 
     SuperscriptBox["x2", "10"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"4828782816", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "10"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"302246035520", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "10"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"12958798772920", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "10"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"419865080242608", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "10"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"10947593203362816", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "10"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"239825700670752768", " ", 
     SuperscriptBox["x1", "7"], " ", 
     SuperscriptBox["x2", "10"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"4552941036171322080", " ", 
     SuperscriptBox["x1", "8"], " ", 
     SuperscriptBox["x2", "10"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"76656787761271340480", " ", 
     SuperscriptBox["x1", "9"], " ", 
     SuperscriptBox["x2", "10"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"1165183173971324375296", " ", 
     SuperscriptBox["x1", "10"], " ", 
     SuperscriptBox["x2", "10"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"16214517466789534244352", " ", 
     SuperscriptBox["x1", "11"], " ", 
     SuperscriptBox["x2", "10"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"208912046805904045379776", " ", 
     SuperscriptBox["x1", "12"], " ", 
     SuperscriptBox["x2", "10"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"705432", " ", 
     SuperscriptBox["x2", "11"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"203164416", " ", "x1", " ", 
     SuperscriptBox["x2", "11"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"25751089728", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "11"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"1869338365440", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "11"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"92006497674000", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "11"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"3391727530254336", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "11"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"99836127950727168", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "11"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"2451952017075585024", " ", 
     SuperscriptBox["x1", "7"], " ", 
     SuperscriptBox["x2", "11"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"51864531923688644160", " ", 
     SuperscriptBox["x1", "8"], " ", 
     SuperscriptBox["x2", "11"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"967568771141516544000", " ", 
     SuperscriptBox["x1", "9"], " ", 
     SuperscriptBox["x2", "11"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"16214517466789534244352", " ", 
     SuperscriptBox["x1", "10"], " ", 
     SuperscriptBox["x2", "11"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"247639903129149250277376", " ", 
     SuperscriptBox["x1", "11"], " ", 
     SuperscriptBox["x2", "11"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"3487308682143933944588928", " ", 
     SuperscriptBox["x1", "12"], " ", 
     SuperscriptBox["x2", "11"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"2704156", " ", 
     SuperscriptBox["x2", "12"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"914004728", " ", "x1", " ", 
     SuperscriptBox["x2", "12"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"134358695016", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "12"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"11196557918000", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "12"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"627007243408000", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "12"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"26093533441667328", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "12"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"861086603575021824", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "12"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"23563145367799285248", " ", 
     SuperscriptBox["x1", "7"], " ", 
     SuperscriptBox["x2", "12"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"552261219557795748000", " ", 
     SuperscriptBox["x1", "8"], " ", 
     SuperscriptBox["x2", "12"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"11358854219546761928000", " ", 
     SuperscriptBox["x1", "9"], " ", 
     SuperscriptBox["x2", "12"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"208912046805904045379776", " ", 
     SuperscriptBox["x1", "10"], " ", 
     SuperscriptBox["x2", "12"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"3487308682143933944588928", " ", 
     SuperscriptBox["x1", "11"], " ", 
     SuperscriptBox["x2", "12"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}], "+", 
    RowBox[{"53472066459540320483696896", " ", 
     SuperscriptBox["x1", "12"], " ", 
     SuperscriptBox["x2", "12"], " ", 
     RowBox[{"Log", "[", "x2", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9644330276394978`*^9, 3.964433030486497*^9}, {
  3.9644330746878433`*^9, 3.9644331342455673`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"516d5e9e-6463-43e9-aa2c-021c06889bef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"invjac", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Psi]11", " ", "/", "\[Psi]0"}], ",", "x1"}], "]"}], ",", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Psi]11", " ", "/", "\[Psi]0"}], ",", "x2"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Psi]12", " ", "/", "\[Psi]0"}], ",", "x1"}], "]"}], ",", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Psi]12", " ", "/", "\[Psi]0"}], ",", "x2"}], "]"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x1", ",", "0", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", "0", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jac", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Inverse", "[", "invjac", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "0", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "Normal"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953832550329708*^9, 3.953832556084634*^9}, {
  3.953834676183196*^9, 3.953834676436265*^9}, {3.964433154197666*^9, 
  3.9644331800038347`*^9}, {3.9644336083644133`*^9, 3.964433666422696*^9}, {
  3.964434517457053*^9, 3.96443453510951*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"3314580e-8dd9-4e9c-8984-cff0dfb339a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["F\[CloseCurlyQuote]s", "Section",
 CellChangeTimes->{{3.9538322490710278`*^9, 3.953832259460372*^9}, {
  3.953881126065319*^9, 
  3.9538811282388906`*^9}},ExpressionUUID->"4a5b7bd0-ca46-48c2-9532-\
8a519bd0988d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F32", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], " ", "x1"}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["x1", "2"]}], "-", 
     RowBox[{"104", " ", 
      SuperscriptBox["x1", "3"]}], "-", 
     RowBox[{"360", " ", 
      SuperscriptBox["x1", "4"]}], "-", 
     RowBox[{"1288", " ", 
      SuperscriptBox["x1", "5"]}], "-", 
     RowBox[{"4704", " ", 
      SuperscriptBox["x1", "6"]}], "-", 
     RowBox[{"17424", " ", 
      SuperscriptBox["x1", "7"]}], "-", 
     RowBox[{"40", " ", "x1", " ", "x2"}], "-", 
     RowBox[{"448", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
     RowBox[{"3088", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
     RowBox[{"18096", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
     RowBox[{"97424", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
     RowBox[{"497440", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
     RowBox[{"2448800", " ", 
      SuperscriptBox["x1", "7"], " ", "x2"}], "-", 
     RowBox[{"216", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"5016", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"58672", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"520064", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"3933040", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"26794672", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"169463008", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"1088", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"42768", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"761408", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"9539488", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"96782912", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"851071968", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"6744901248", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"5248", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"311688", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"7846784", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"132076888", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"1732392432", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"19119741824", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"185753503328", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"24576", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"2050688", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"69311424", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"1508609776", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"24846957312", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"336360316704", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"3932432565312", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"112640", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"12553472", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"548192448", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"14979970144", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"302648852832", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"4931236908864", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "6"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F42", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], " ", "x2"}], "-", 
     RowBox[{"40", " ", "x1", " ", "x2"}], "-", 
     RowBox[{"216", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
     RowBox[{"1088", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
     RowBox[{"5248", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
     RowBox[{"24576", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
     RowBox[{"112640", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"448", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"5016", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"42768", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"311688", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"2050688", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"12553472", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"104", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"3088", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"58672", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"761408", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"7846784", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"69311424", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"548192448", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"360", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"18096", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"520064", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"9539488", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"132076888", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"1508609776", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"14979970144", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"1288", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"97424", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"3933040", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"96782912", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"1732392432", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"24846957312", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"302648852832", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"4704", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"497440", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"26794672", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"851071968", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"19119741824", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"336360316704", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F52", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "x1"}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["x1", "2"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["x1", "3"]}], "-", 
     RowBox[{"70", " ", 
      SuperscriptBox["x1", "4"]}], "-", 
     RowBox[{"252", " ", 
      SuperscriptBox["x1", "5"]}], "-", 
     RowBox[{"924", " ", 
      SuperscriptBox["x1", "6"]}], "-", "x2", "-", 
     RowBox[{"10", " ", "x1", " ", "x2"}], "-", 
     RowBox[{"78", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
     RowBox[{"500", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
     RowBox[{"2870", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
     RowBox[{"15372", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
     RowBox[{"78540", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"52", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"756", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"7840", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"66500", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"494424", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"3350424", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"268", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"6096", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"92000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"1074500", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"10545192", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"91276416", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"1340", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"43500", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"895000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"13720000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"171390240", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"1841827680", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"70", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"6524", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"285012", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"7642040", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"148477840", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"2296431648", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"29961483552", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"252", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"31080", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"1753416", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"59270400", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"1421007840", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"26623670976", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F62", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "x2"}], "-", 
     RowBox[{"4", " ", "x1", " ", "x2"}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
     RowBox[{"140", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
     RowBox[{"504", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
     RowBox[{"1848", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"16", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"108", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"640", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"3500", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"18144", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"90552", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"72", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"864", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"8000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"63000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"444528", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"2897664", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"320", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"6000", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"80000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"857500", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"7902720", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"65197440", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"28", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"1400", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"37800", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"686000", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"9604000", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"112021056", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"1140955200", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"84", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"6048", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"222264", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"5268480", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"93350880", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"1344252672", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F70", "=", 
    RowBox[{
     RowBox[{"16", " ", "x1"}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["x1", "2"]}], "-", 
     RowBox[{"160", " ", 
      SuperscriptBox["x1", "3"]}], "-", 
     RowBox[{"640", " ", 
      SuperscriptBox["x1", "4"]}], "-", 
     RowBox[{"2464", " ", 
      SuperscriptBox["x1", "5"]}], "-", 
     RowBox[{"9408", " ", 
      SuperscriptBox["x1", "6"]}], "+", 
     RowBox[{"120", " ", "x1", " ", "x2"}], "+", 
     RowBox[{"272", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
     RowBox[{"688", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
     RowBox[{"12384", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
     RowBox[{"95600", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
     RowBox[{"591264", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
     RowBox[{"624", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"5720", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"26752", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"20784", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"976096", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"12386672", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"2960", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"56320", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"568896", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"3699520", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"12583392", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"57496832", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"13440", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"428400", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"6961536", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"75830040", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"597767680", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"3177737856", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"59472", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"2837856", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"66364512", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"1027263744", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"11828898880", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"105673371008", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"258720", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"17219664", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"543738624", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"11150337792", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"169346001280", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F71", "=", 
    RowBox[{
     RowBox[{"8", " ", "x1"}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["x1", "2"]}], "+", 
     RowBox[{"272", " ", 
      SuperscriptBox["x1", "3"]}], "+", 
     RowBox[{"1000", " ", 
      SuperscriptBox["x1", "4"]}], "+", 
     RowBox[{"3696", " ", 
      SuperscriptBox["x1", "5"]}], "+", 
     RowBox[{"13776", " ", 
      SuperscriptBox["x1", "6"]}], "+", 
     RowBox[{"16", " ", "x1", " ", "x2"}], "+", 
     RowBox[{"576", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
     RowBox[{"5024", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
     RowBox[{"33408", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
     RowBox[{"195168", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
     RowBox[{"1055872", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
     RowBox[{"48", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"3696", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"57728", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"604480", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"5119136", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"37907424", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"160", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"21120", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"515712", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"7797504", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"90159040", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"874634240", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"560", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"112560", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"3950688", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"81344560", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"1230049152", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"15125830784", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"2016", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"572544", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"27281856", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"733296768", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"14038494336", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"213278177792", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"7392", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"2816352", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"174806016", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"5940578688", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"140378757120", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F72", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "72"}], " ", "x1", " ", "x2"}], "-", 
     RowBox[{"1296", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
     RowBox[{"10224", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
     RowBox[{"64224", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
     RowBox[{"359856", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
     RowBox[{"1881504", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
     RowBox[{"9391968", " ", 
      SuperscriptBox["x1", "7"], " ", "x2"}], "-", 
     RowBox[{"648", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"23784", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"332640", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"3301392", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"27004224", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"194796528", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"1286206656", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"4080", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"252192", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"5442720", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"77464512", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"861871680", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"8128899264", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"68062143360", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"22464", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"2096136", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"64401744", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"1240144104", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"17964828720", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"214125954816", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"2212358859648", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"115056", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"15098016", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"625417152", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"15639166848", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"285693532320", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"4194654782976", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"52372286290752", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"563040", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"98852592", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"5306990784", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"167091791520", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"3755228878848", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F73", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", "x1"}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["x1", "2"]}], "+", 
     RowBox[{"52", " ", 
      SuperscriptBox["x1", "3"]}], "+", 
     RowBox[{"210", " ", 
      SuperscriptBox["x1", "4"]}], "+", 
     RowBox[{"812", " ", 
      SuperscriptBox["x1", "5"]}], "+", 
     RowBox[{"3108", " ", 
      SuperscriptBox["x1", "6"]}], "-", 
     RowBox[{"28", " ", "x1", " ", "x2"}], "-", 
     RowBox[{"112", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
     RowBox[{"184", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
     RowBox[{"1296", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
     RowBox[{"16504", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
     RowBox[{"122048", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
     RowBox[{"264", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"4812", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"47224", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"351056", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"2218576", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"12553624", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"1712", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"61248", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"1007072", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"11598208", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"108004544", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"871632000", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"9616", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"556296", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"13477616", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"216226924", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"2692750392", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"28173380792", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"49968", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"4231520", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"141038112", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"2987521552", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"47604835776", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"621708541440", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"247232", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"28770032", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"1259932512", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"33980904112", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"672564338496", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F74", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], " ", "x1"}], "-", 
     RowBox[{"84", " ", 
      SuperscriptBox["x1", "2"]}], "-", 
     RowBox[{"312", " ", 
      SuperscriptBox["x1", "3"]}], "-", 
     RowBox[{"1140", " ", 
      SuperscriptBox["x1", "4"]}], "-", 
     RowBox[{"4200", " ", 
      SuperscriptBox["x1", "5"]}], "-", 
     RowBox[{"15624", " ", 
      SuperscriptBox["x1", "6"]}], "-", 
     RowBox[{"60", " ", "x1", " ", "x2"}], "-", 
     RowBox[{"1224", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
     RowBox[{"9936", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
     RowBox[{"63840", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
     RowBox[{"364848", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
     RowBox[{"1942080", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
     RowBox[{"288", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"11820", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"170184", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"1722120", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"14302464", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"104504016", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"1320", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"90864", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"2035296", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"29719776", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"337243104", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"3232168896", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"5880", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"610176", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"19589952", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"389222604", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"5776050552", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"70201928760", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"25704", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"3748752", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"163116288", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"4227649056", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"79410048576", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"1192500074976", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"110880", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"21627144", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"1224490608", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"40103366544", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"929538981600", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F75", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "24"}], " ", "x1"}], "-", 
     RowBox[{"168", " ", 
      SuperscriptBox["x1", "2"]}], "-", 
     RowBox[{"624", " ", 
      SuperscriptBox["x1", "3"]}], "-", 
     RowBox[{"2280", " ", 
      SuperscriptBox["x1", "4"]}], "-", 
     RowBox[{"8400", " ", 
      SuperscriptBox["x1", "5"]}], "-", 
     RowBox[{"31248", " ", 
      SuperscriptBox["x1", "6"]}], "-", 
     RowBox[{"72", " ", "x1", " ", "x2"}], "-", 
     RowBox[{"1488", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
     RowBox[{"12144", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
     RowBox[{"78624", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
     RowBox[{"452976", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
     RowBox[{"2430432", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
     RowBox[{"288", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"10632", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"148992", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"1489392", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"12298944", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"89667312", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"1200", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"67200", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"1420992", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"20148288", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"224731296", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"2131148544", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"5040", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"393120", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"11595744", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"220344840", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"3182239104", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"37993694976", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"21168", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"2179296", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"85063968", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"2080073088", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"37684185792", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"552320992128", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"88704", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"11609136", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"577361664", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"17622421632", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"390751313280", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F76", "=", 
   RowBox[{
    RowBox[{"48", " ", 
     SuperscriptBox["x1", "2"]}], "+", 
    RowBox[{"192", " ", 
     SuperscriptBox["x1", "3"]}], "+", 
    RowBox[{"720", " ", 
     SuperscriptBox["x1", "4"]}], "+", 
    RowBox[{"2688", " ", 
     SuperscriptBox["x1", "5"]}], "+", 
    RowBox[{"10080", " ", 
     SuperscriptBox["x1", "6"]}], "-", 
    RowBox[{"24", " ", "x1", " ", "x2"}], "+", 
    RowBox[{"240", " ", 
     SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
    RowBox[{"2928", " ", 
     SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
    RowBox[{"21600", " ", 
     SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
    RowBox[{"132528", " ", 
     SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
    RowBox[{"737184", " ", 
     SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
    RowBox[{"144", " ", "x1", " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{"456", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{"24192", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{"324048", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{"3058464", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{"24054960", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "2"]}], "-", 
    RowBox[{"720", " ", "x1", " ", 
     SuperscriptBox["x2", "3"]}], "-", 
    RowBox[{"3840", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{"126144", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{"3244224", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{"45745824", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{"492754176", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "3"]}], "-", 
    RowBox[{"3360", " ", "x1", " ", 
     SuperscriptBox["x2", "4"]}], "-", 
    RowBox[{"55440", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "4"]}], "+", 
    RowBox[{"256320", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "4"]}], "+", 
    RowBox[{"23688840", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "4"]}], "+", 
    RowBox[{"507908352", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "4"]}], "+", 
    RowBox[{"7383797376", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "4"]}], "-", 
    RowBox[{"15120", " ", "x1", " ", 
     SuperscriptBox["x2", "5"]}], "-", 
    RowBox[{"461664", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "5"]}], "-", 
    RowBox[{"3218400", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "5"]}], "+", 
    RowBox[{"119817216", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "5"]}], "+", 
    RowBox[{"4431297216", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "5"]}], "+", 
    RowBox[{"87513541248", " ", 
     SuperscriptBox["x1", "6"], " ", 
     SuperscriptBox["x2", "5"]}], "-", 
    RowBox[{"66528", " ", "x1", " ", 
     SuperscriptBox["x2", "6"]}], "-", 
    RowBox[{"3160080", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "6"]}], "-", 
    RowBox[{"52943616", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "6"]}], "+", 
    RowBox[{"199314432", " ", 
     SuperscriptBox["x1", "4"], " ", 
     SuperscriptBox["x2", "6"]}], "+", 
    RowBox[{"30384958080", " ", 
     SuperscriptBox["x1", "5"], " ", 
     SuperscriptBox["x2", "6"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.964433200888303*^9, 3.964433330997809*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"b4157af8-502b-4f84-8a64-41c45e89ff4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["epsilon - factorisation", "Section",
 CellChangeTimes->{{3.953019691283359*^9, 
  3.953019702021419*^9}},ExpressionUUID->"f12e428d-d607-4cd6-9f1f-\
75e9f0eff266"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Here", " ", "we", " ", "show", " ", "how", " ", "to", " ", "get", " ", 
   "from", " ", "Astart", " ", "to", " ", "Aeps", " ", "by", " ", 
   "implemeting", " ", "our", " ", "algorithm"}], "*)"}]], "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"380aaf2c-bdf0-464f-ace2-9db3572a8f27"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "First", " ", "gauge", " ", "transformation", " ", "which", " ", "rotates", 
   " ", "in", " ", 
   RowBox[{"1", "/", "\[Psi]0"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9530265375397043`*^9, 3.953026590902102*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"f4a53983-13bc-44dc-8197-2b45c81e3753"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Astart", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U1", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"IdentityMatrix", "[", "8", "]"}], "//", 
      RowBox[{
       RowBox[{"ReplacePart", "[", 
        RowBox[{"#", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}], "->", 
          RowBox[{"1", "/", "\[Psi]0"}]}]}], "]"}], "&"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Inverse", "[", "U1", "]"}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}], "&"}]}], "//",
      "Normal"}], "//", "Expand"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"Normal", "[", "U1", "]"}], "]"}], ".", "Astart"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{"Normal", "[", "U1", "]"}], "]"}], ",", "x1"}], "]"}], 
        "dx1"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{"Normal", "[", "U1", "]"}], "]"}], ",", "x2"}], "]"}], 
        "dx2"}]}], ")"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x1", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
  RowBox[{
   RowBox[{
    RowBox[{"x2", "^", "i_"}], "/;", 
    RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"%", ".", "%%"}], "]"}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "i_"}], "/;", 
       RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x2", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9530197084905233`*^9, 3.953019728410387*^9}, {
   3.953019787050231*^9, 3.953019813821012*^9}, {3.953019844702116*^9, 
   3.9530199858355513`*^9}, {3.953020320391754*^9, 3.953020338862541*^9}, {
   3.9530204417703047`*^9, 3.953020657184091*^9}, {3.953020788075439*^9, 
   3.953020887135404*^9}, 3.9530209287877407`*^9, {3.953021155189782*^9, 
   3.953021172651863*^9}, {3.953021820296996*^9, 3.953021919391138*^9}, {
   3.9530220072861032`*^9, 3.9530220083988037`*^9}, {3.953026528850275*^9, 
   3.953026529701928*^9}, {3.953832474346299*^9, 3.9538324746670103`*^9}, {
   3.964433346322709*^9, 3.964433369572454*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"f8b2dad9-b620-48b6-92e8-17e36cf68ce2"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], "-", 
               FractionBox[
                RowBox[{"dx2", " ", "eps"}], "x2"]}], ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"0", ",", 
             RowBox[{
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"dx1", " ", "eps"}], "x1"]}], "-", 
               FractionBox[
                RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"]}], ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
             RowBox[{
               TemplateBox[{"643"}, "OutputSizeLimit`Skeleton"], "+", 
               RowBox[{"15682541490508493483732928", " ", "dx2", " ", 
                 SuperscriptBox["x1", "10"], " ", 
                 SuperscriptBox["x2", "12"]}], "-", 
               RowBox[{"209316476705030001226874112", " ", "dx1", " ", 
                 SuperscriptBox["x1", "11"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{"270974679900271375563475200", " ", "dx2", " ", 
                 SuperscriptBox["x1", "11"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{"4296269587202194308728012160", " ", "dx1", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{"4296269587202194308728012160", " ", "dx2", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}]}], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", "0", ",", 
             "0", ",", "0"}], "}"}], ",", 
         TemplateBox[{"2"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               FractionBox[
                RowBox[{"7", " ", 
                  TemplateBox[{"3"}, "OutputSizeLimit`Skeleton"], 
                  TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "eps"}], 
                RowBox[{"3", " ", "x1"}]], "-", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ",", 
             TemplateBox[{"6"}, "OutputSizeLimit`Skeleton"], ",", "0"}], 
           "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "eps"}], 
                RowBox[{"3", " ", "x1"}]], "-", 
               FractionBox[
                RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"]}], ",", 
             FractionBox[
              RowBox[{"2", " ", "dx1", " ", "eps"}], 
              RowBox[{"3", " ", "x1"}]], ",", 
             RowBox[{
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"2", " ", "dx1"}], "3"]}], "+", 
               RowBox[{"2", " ", "dx2"}], "-", 
               FractionBox[
                RowBox[{"4", " ", "dx1", " ", "eps"}], "3"], "-", 
               RowBox[{"4", " ", "dx2", " ", "eps"}], "+", 
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "eps"}], 
                RowBox[{"3", " ", "x1"}]], "+", 
               FractionBox[
                RowBox[{"4", " ", "dx1", " ", "x2"}], 
                RowBox[{"3", " ", "x1"}]], "+", 
               FractionBox[
                RowBox[{"38", " ", "dx1", " ", "eps", " ", "x2"}], 
                RowBox[{"3", " ", "x1"}]]}], ",", 
             RowBox[{
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"4", " ", "dx1", " ", "x2"}], 
                  RowBox[{"3", " ", "x1"}]]}], "+", 
               FractionBox[
                RowBox[{"16", " ", "dx1", " ", 
                  SuperscriptBox["x2", "2"]}], 
                RowBox[{"3", " ", "x1"}]]}], ",", 
             RowBox[{
               FractionBox[
                RowBox[{"2", " ", "dx1"}], "3"], "-", 
               FractionBox[
                RowBox[{"8", " ", "dx1", " ", "x1"}], "3"], "+", 
               RowBox[{"8", " ", "dx1", " ", "x2"}]}], ",", 
             RowBox[{"-", 
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], ",", 
             RowBox[{"-", 
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], ",", "0"}], 
           "}"}], ",", 
         RowBox[{"{", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 59, "sessionID" -> 27911342772955117979, 
   "byteCount" -> 2489816, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.9530219228894243`*^9, 3.9530220102133512`*^9, 
  3.953832478119906*^9, 3.953832737055521*^9, 3.953834700820058*^9, 
  3.9644314382391853`*^9, 3.9644315859081306`*^9, 3.964432172769198*^9, 
  3.9644323452949743`*^9, 3.964433794589493*^9, 3.96443468194254*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"f2971ba8-cf24-40be-a4ef-2bc784263591"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Second", " ", "gauge", " ", "transformation", " ", "which", " ", "rotates",
    " ", "in", " ", "the", " ", "single", " ", "derivative", " ", "MI"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.953026574369467*^9, 3.9530266208161993`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"c26e6940-2a41-42fe-882f-3d44835cbb6b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"A1", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "/.", 
       RowBox[{"dx1", "->", 
        RowBox[{
         RowBox[{"dtau1", " ", 
          RowBox[{"jac", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
         RowBox[{"dtau2", " ", 
          RowBox[{"jac", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}]}]}], "/.", 
      RowBox[{"dx2", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"jac", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}], "dtau1"}], "+", 
        RowBox[{
         RowBox[{"jac", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}], "dtau2"}]}]}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "eps"}], 
     RowBox[{"(", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"%", ",", "dtau1"}], "]"}], ")"}]}], "+", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "F32", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0"}], "}"}]}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "eps"}], 
     RowBox[{"(", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"%%", ",", "dtau2"}], "]"}], ")"}]}], "+", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "F42", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0"}], "}"}]}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U2", "=", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "8", "]"}], "//", 
    RowBox[{
     RowBox[{"ReplacePart", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"{", "4", "}"}], "->", "%%"}], ",", 
         RowBox[{
          RowBox[{"{", "5", "}"}], "->", "%"}]}], "}"}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", "%", "]"}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"Normal", "[", "%%", "]"}], "]"}], ".", "A1"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"Normal", "[", "%%", "]"}], "]"}], ",", "x1"}], "]"}], 
         "dx1"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"Normal", "[", "%%", "]"}], "]"}], ",", "x2"}], "]"}], 
         "dx2"}]}], ")"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"A2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"%", ".", "%%"}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", 
    "0"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.953023500425613*^9, 3.9530235020542717`*^9}, {
   3.953024670074493*^9, 3.9530246748448687`*^9}, {3.953025021667843*^9, 
   3.9530250244510183`*^9}, 3.953026624968329*^9, {3.9538324912295647`*^9, 
   3.953832491574965*^9}, {3.953834086954131*^9, 3.9538340890218487`*^9}, {
   3.964433372203989*^9, 3.964433413658052*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"767afe0b-eba8-44a6-b46b-19c2370b490b"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], "-", 
               FractionBox[
                RowBox[{"dx2", " ", "eps"}], "x2"]}], ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"0", ",", 
             RowBox[{
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"dx1", " ", "eps"}], "x1"]}], "-", 
               FractionBox[
                RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"]}], ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         TemplateBox[{"4"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "eps"}], 
                RowBox[{"3", " ", "x1"}]], "-", 
               FractionBox[
                RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"]}], ",", 
             FractionBox[
              RowBox[{"2", " ", "dx1", " ", "eps"}], 
              RowBox[{"3", " ", "x1"}]], ",", 
             RowBox[{
               RowBox[{"2", " ", "dx2"}], "+", 
               RowBox[{"4", " ", "dx1", " ", "eps"}], "-", 
               RowBox[{"4", " ", "dx2", " ", "eps"}], "+", 
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "eps"}], 
                RowBox[{"3", " ", "x1"}]], "+", 
               RowBox[{"4", " ", "dx2", " ", "x1"}], "+", 
               RowBox[{"12", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
               RowBox[{"8", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
               TemplateBox[{"830"}, "OutputSizeLimit`Skeleton"], "+", 
               RowBox[{"6974617364287867889177856", " ", "dx2", " ", 
                 SuperscriptBox["x1", "11"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{
                 FractionBox["466615564938490196436849760", "3"], " ", "dx1", 
                 " ", "eps", " ", 
                 SuperscriptBox["x1", "11"], " ", 
                 SuperscriptBox["x2", "12"]}], "-", 
               
               RowBox[{
                "13949234728575735778355712", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "11"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{"4356287275713511758394469056", " ", "dx1", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{"106944132919080640967393792", " ", "dx2", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{
                 FractionBox["101723331872932214034727055296", "3"], " ", 
                 "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}], "-", 
               
               RowBox[{
                "213888265838161281934787584", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}]}], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{"-", 
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], ",", 
             RowBox[{"-", 
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], ",", "0"}], 
           "}"}], ",", 
         RowBox[{"{", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 69, "sessionID" -> 27911342772955117979, 
   "byteCount" -> 20565320, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.953021946967849*^9, 3.953022020685704*^9, 
  3.953023515847496*^9, 3.95302425876001*^9, 3.9530246808414373`*^9, 
  3.953025146511059*^9, 3.953832504945939*^9, 3.953832813826538*^9, 
  3.953834091804412*^9, 3.9538347170177813`*^9, 3.964431438341154*^9, 
  3.964431645078917*^9, 3.9644321913933897`*^9, 3.964432356898567*^9, 
  3.964434470665956*^9, 3.964434693136294*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"6d33fde1-232f-4d56-8b64-a480a50791c1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Third", " ", "gauge", " ", "transformation", " ", "which", " ", 
    "eliminates", " ", "the", " ", "off"}], "-", 
   RowBox[{
   "diagonal", " ", "piece", " ", "for", " ", "the", " ", "decoupling", " ", 
    "integral"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.953026637362007*^9, 3.9530266730108137`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"6fbb2963-df5d-41e1-9ff0-a485855a009d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"U2b", "=", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "8", "]"}], "//", 
    RowBox[{
     RowBox[{"ReplacePart", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "3"}], "}"}], "->", "F52"}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", "%", "]"}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"Normal", "[", "%%", "]"}], "]"}], ".", "A2"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"Normal", "[", "%%", "]"}], "]"}], ",", "x1"}], "]"}], 
         "dx1"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"Normal", "[", "%%", "]"}], "]"}], ",", "x2"}], "]"}], 
         "dx2"}]}], ")"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"A2b", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"%", ".", "%%"}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}]}]}], "Input",
 CellChangeTimes->{{3.953025040196746*^9, 3.953025061711239*^9}, 
   3.953026631122086*^9, {3.953026677388884*^9, 3.953026689469306*^9}, {
   3.953832696593411*^9, 3.9538326970442047`*^9}, {3.964433428375819*^9, 
   3.964433448178426*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"37c1a5a3-bc12-4658-814b-d2b45c81b4a6"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], "-", 
               FractionBox[
                RowBox[{"dx2", " ", "eps"}], "x2"]}], ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"0", ",", 
             RowBox[{
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"dx1", " ", "eps"}], "x1"]}], "-", 
               FractionBox[
                RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"]}], ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         TemplateBox[{"4"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "eps"}], 
                RowBox[{"3", " ", "x1"}]], "-", 
               FractionBox[
                RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"]}], ",", 
             FractionBox[
              RowBox[{"2", " ", "dx1", " ", "eps"}], 
              RowBox[{"3", " ", "x1"}]], ",", 
             RowBox[{
               RowBox[{"2", " ", "dx2"}], "-", 
               RowBox[{"4", " ", "dx2", " ", "eps"}], "+", 
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "eps"}], 
                RowBox[{"3", " ", "x1"}]], "+", 
               RowBox[{"4", " ", "dx2", " ", "x1"}], "-", 
               RowBox[{"8", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
               RowBox[{"12", " ", "dx2", " ", 
                 SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"24", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "2"]}], "+", 
               TemplateBox[{"823"}, "OutputSizeLimit`Skeleton"], "+", 
               RowBox[{"6974617364287867889177856", " ", "dx2", " ", 
                 SuperscriptBox["x1", "11"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{
                 FractionBox["466615564938490196436849760", "3"], " ", "dx1", 
                 " ", "eps", " ", 
                 SuperscriptBox["x1", "11"], " ", 
                 SuperscriptBox["x2", "12"]}], "-", 
               
               RowBox[{
                "13949234728575735778355712", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "11"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{"4356287275713511758394469056", " ", "dx1", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{"106944132919080640967393792", " ", "dx2", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{
                 FractionBox["101723331872932214034727055296", "3"], " ", 
                 "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}], "-", 
               
               RowBox[{
                "213888265838161281934787584", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}]}], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{"-", 
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], ",", 
             RowBox[{"-", 
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], ",", "0"}], 
           "}"}], ",", 
         RowBox[{"{", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 75, "sessionID" -> 27911342772955117979, 
   "byteCount" -> 20542408, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.953025083539053*^9, 3.953025150046204*^9, 
  3.953834768358767*^9, 3.9644314386404657`*^9, 3.964432357950522*^9, 
  3.964434694123684*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"935cc6eb-07de-4b32-a548-0be9e09dc4c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"U2c", "=", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "8", "]"}], "//", 
    RowBox[{
     RowBox[{"ReplacePart", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "3"}], "}"}], "->", "F62"}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", "%", "]"}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"Normal", "[", "%%", "]"}], "]"}], ".", "A2b"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"Normal", "[", "%%", "]"}], "]"}], ",", "x1"}], "]"}], 
         "dx1"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"Normal", "[", "%%", "]"}], "]"}], ",", "x2"}], "]"}], 
         "dx2"}]}], ")"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"A2c", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"%", ".", "%%"}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}]}]}], "Input",
 CellChangeTimes->{{3.953834726659975*^9, 3.953834737031085*^9}, 
   3.953834783334236*^9, {3.9644334520449038`*^9, 3.964433467695959*^9}, {
   3.964435020415983*^9, 3.964435022504622*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"221328b6-0fcb-4c42-9bfe-2084aa4d2625"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], "-", 
               FractionBox[
                RowBox[{"dx2", " ", "eps"}], "x2"]}], ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"0", ",", 
             RowBox[{
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"dx1", " ", "eps"}], "x1"]}], "-", 
               FractionBox[
                RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"]}], ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         TemplateBox[{"4"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "eps"}], 
                RowBox[{"3", " ", "x1"}]], "-", 
               FractionBox[
                RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"]}], ",", 
             FractionBox[
              RowBox[{"2", " ", "dx1", " ", "eps"}], 
              RowBox[{"3", " ", "x1"}]], ",", 
             RowBox[{
               RowBox[{
                 RowBox[{"-", "4"}], " ", "dx2", " ", "eps"}], "+", 
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "eps"}], 
                RowBox[{"3", " ", "x1"}]], "-", 
               RowBox[{"8", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
               RowBox[{"24", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"80", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "3"]}], "-", 
               RowBox[{"280", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "4"]}], "-", 
               RowBox[{"1008", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "5"]}], "+", 
               TemplateBox[{"853"}, "OutputSizeLimit`Skeleton"], "+", 
               RowBox[{"6974617364287867889177856", " ", "dx2", " ", 
                 SuperscriptBox["x1", "11"], " ", 
                 SuperscriptBox["x2", "12"]}], "-", 
               RowBox[{
                 FractionBox["919743972661054458759154592", "3"], " ", "dx1", 
                 " ", "eps", " ", 
                 SuperscriptBox["x1", "11"], " ", 
                 SuperscriptBox["x2", "12"]}], "-", 
               
               RowBox[{
                "470639407651184203276152448", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "11"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{"3321464966665299249011351168", " ", "dx1", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{"106944132919080640967393792", " ", "dx2", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{
                 FractionBox["82800795620646053670660352768", "3"], " ", 
                 "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}], "-", 
               
               RowBox[{
                "7039333326541814442922122304", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}]}], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{"-", 
               FractionBox[
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "x1"]}], ",", 
             
             RowBox[{"-", 
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], ",", "0"}], 
           "}"}], ",", 
         RowBox[{"{", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 96, "sessionID" -> 27911342772955117979, 
   "byteCount" -> 20598136, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.9538347877102547`*^9, 3.964431439005739*^9, 
  3.964432358965171*^9, 3.9644346950658197`*^9, 3.9644350260413837`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"ab8c0582-9cc8-4691-a081-9689c4d50b9f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Last", " ", "gauge", " ", "transformation", " ", "which", " ", "rotates", 
    " ", "in"}], ",", " ", 
   RowBox[{
   "the", " ", "double", " ", "derivative", " ", "master", " ", 
    "integral"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.953026692174603*^9, 3.9530267118047457`*^9}, {
  3.9538805743656693`*^9, 3.953880574997519*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"6791c82e-87fe-430c-bbd0-12ef5af7f343"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"A2c", "[", 
          RowBox[{"[", "4", "]"}], "]"}], ",", "dx1"}], "]"}], 
       RowBox[{"jac", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"A2c", "[", 
          RowBox[{"[", "4", "]"}], "]"}], ",", "dx2"}], "]"}], 
       RowBox[{"jac", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "eps"}], " ", "%"}], "+", 
   RowBox[{"{", 
    RowBox[{
    "F70", ",", "F71", ",", "F72", ",", "F73", ",", "F74", ",", "F75", ",", 
     "F76", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U3", "=", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "8", "]"}], "//", 
    RowBox[{
     RowBox[{"ReplacePart", "[", 
      RowBox[{"#", ",", 
       RowBox[{"8", "->", "%"}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", "%", "]"}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"Normal", "[", "%%", "]"}], "]"}], ".", "A2c"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"Normal", "[", "%%", "]"}], "]"}], ",", "x1"}], "]"}], 
         "dx1"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"Normal", "[", "%%", "]"}], "]"}], ",", "x2"}], "]"}], 
         "dx2"}]}], ")"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"A3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"%", ".", "%%"}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}]}]}], "Input",
 CellChangeTimes->{{3.953022039010633*^9, 3.953022041535483*^9}, {
   3.953025064300535*^9, 3.9530250689003687`*^9}, {3.953025385916284*^9, 
   3.953025400812752*^9}, {3.953025515338491*^9, 3.953025518809457*^9}, {
   3.953025822297649*^9, 3.953025823606596*^9}, 3.953026683939296*^9, {
   3.953026715993408*^9, 3.9530267186494713`*^9}, {3.9538347386982803`*^9, 
   3.9538347458052473`*^9}, {3.9538347963079453`*^9, 3.953834823852721*^9}, 
   3.953879744242981*^9, 3.9538805273896637`*^9, {3.964433471471096*^9, 
   3.9644335020830297`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"9733d75d-a0e7-4336-93d1-00a0348ca517"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], "-", 
               FractionBox[
                RowBox[{"dx2", " ", "eps"}], "x2"]}], ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"0", ",", 
             TemplateBox[{"6"}, "OutputSizeLimit`Skeleton"], ",", "0"}], 
           "}"}], ",", 
         TemplateBox[{"4"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               FractionBox[
                RowBox[{"224", " ", "dx1"}], "3"], "+", 
               TemplateBox[{"2948"}, "OutputSizeLimit`Skeleton"], "+", 
               FractionBox[
                
                RowBox[{
                 "3429424488465911580990103602500333776", " ", "dx2", " ", 
                  "eps", " ", 
                  SuperscriptBox["x1", "12"], " ", 
                  SuperscriptBox["x2", "12"]}], 
                RowBox[{"1594323", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "x2"}]}], ")"}], "2"], "-", 
                    RowBox[{"8", " ", "x1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "x2"}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{"6", " ", "x2"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{"2", " ", "x1", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}]]}], ",", 
             TemplateBox[{"6"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{
               TemplateBox[{"2237"}, "OutputSizeLimit`Skeleton"], "+", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "-", 
               FractionBox[
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], "+", 
               FractionBox[
                
                RowBox[{
                 "298931718497193557610666876625647488", " ", "dx1", " ", 
                  "eps", " ", 
                  SuperscriptBox["x1", "12"], " ", 
                  SuperscriptBox["x2", "12"]}], 
                RowBox[{"1594323", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
                  RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], 
                  " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "2"], "-", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}], 
                  " ", 
                  RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{"6", " ", "x2"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{"2", " ", "x1", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}]], "-", 
               FractionBox[
                
                RowBox[{
                 "400504464524760770613857973816280880", " ", "dx2", " ", 
                  "eps", " ", 
                  SuperscriptBox["x1", "12"], " ", 
                  SuperscriptBox["x2", "12"]}], 
                RowBox[{"1594323", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "x1"}]}], ")"}], " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "x2"}]}], ")"}], "2"], "-", 
                    RowBox[{"8", " ", "x1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "x2"}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{"6", " ", "x2"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{"2", " ", "x1", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"8", " ", "x2"}]}], ")"}]}]}], ")"}]}]]}]}], 
           "}"}]}], "}"}], Short[#, 5]& ], "line" -> 103, "sessionID" -> 
   27911342772955117979, "byteCount" -> 34892432, "size" -> 5, "stored" -> 
   False, "expr" -> Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.9530197815564127`*^9, 3.953019993674527*^9, 3.953020937784972*^9, 
   3.953021156851385*^9, {3.9530220424541483`*^9, 3.953022069854679*^9}, 
   3.95302368254066*^9, 3.9530242965228367`*^9, 3.953024727803729*^9, 
   3.953025119163962*^9, 3.9530251799740763`*^9, 3.953025548610496*^9, 
   3.953025734975769*^9, 3.953025882062394*^9, 3.953834872751194*^9, 
   3.9538797902327967`*^9, 3.953880573438348*^9, 3.9644314396448383`*^9, 
   3.9644323947997828`*^9, 3.964434731117729*^9, 3.964435064756494*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"2249fd67-9651-43d9-8dee-2b9ccede1bcd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "One", " ", "finds", " ", "that", " ", "up", " ", "to", " ", "order", " ", 
    
    RowBox[{"O", "[", 
     RowBox[{"m12", "^", "5"}], "]"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"O", "[", 
      RowBox[{"m22", "^", "5"}], "]"}], " ", "that", " ", "A3", " ", "is", 
     " ", "epsilon"}], "-", "factorised"}], ",", " ", 
   RowBox[{
   "below", " ", "this", " ", "trucation", " ", "is", " ", "made", " ", 
    "explicit", " ", "in", " ", "the", " ", "term", " ", "Aeps"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.953026720552348*^9, 3.9530268179825077`*^9}, {
  3.953880554064324*^9, 3.953880555280739*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"c53b8e26-0c31-4516-b6c3-f758872cc229"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"A3", ",", 
     RowBox[{"{", 
      RowBox[{"x1", ",", "0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", "Normal"}], "//",
   "Expand"}]], "Input",
 CellChangeTimes->{{3.9538813511971292`*^9, 3.953881368790698*^9}, {
  3.964433504765696*^9, 3.964433506580656*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"618e9510-4b8d-4ade-866b-dfa8d027e7ba"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], "-", 
               FractionBox[
                RowBox[{"dx2", " ", "eps"}], "x2"]}], ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         TemplateBox[{"6"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"16", " ", "dx1", " ", "eps"}], "+", 
               RowBox[{"36", " ", "dx2", " ", "eps"}], "+", 
               RowBox[{"16", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
               RowBox[{"104", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
               RowBox[{"32", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"16", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"368", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "3"]}], "-", 
               RowBox[{"1712", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "3"]}], "-", 
               RowBox[{"2144", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "4"]}], "-", 
               RowBox[{"14432", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "4"]}], "-", 
               RowBox[{"10592", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "5"]}], "-", 
               RowBox[{"89456", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "5"]}], "+", 
               FractionBox[
                RowBox[{"18", " ", "dx2", " ", "eps"}], "x2"], "+", 
               TemplateBox[{"83"}, "OutputSizeLimit`Skeleton"], "+", 
               RowBox[{"49392", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x2", "5"]}], "+", 
               RowBox[{"16632", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x2", "5"]}], "-", 
               RowBox[{"1561728", " ", "dx1", " ", "eps", " ", "x1", " ", 
                 SuperscriptBox["x2", "5"]}], "+", 
               RowBox[{"1286208", " ", "dx2", " ", "eps", " ", "x1", " ", 
                 SuperscriptBox["x2", "5"]}], "-", 
               RowBox[{"222722592", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 SuperscriptBox["x2", "5"]}], "-", 
               RowBox[{"29837808", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 SuperscriptBox["x2", "5"]}], "-", 
               RowBox[{"8442873472", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 SuperscriptBox["x2", "5"]}], "-", 
               RowBox[{"3554027136", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 SuperscriptBox["x2", "5"]}], "-", 
               RowBox[{"196671340896", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "4"], " ", 
                 SuperscriptBox["x2", "5"]}], "-", 
               RowBox[{"126980338752", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "4"], " ", 
                 SuperscriptBox["x2", "5"]}], "-", 
               RowBox[{"3420815966976", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "5"], " ", 
                 SuperscriptBox["x2", "5"]}], "-", 
               RowBox[{"2910253635072", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "5"], " ", 
                 SuperscriptBox["x2", "5"]}]}], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"4"}, "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{
               TemplateBox[{"95"}, "OutputSizeLimit`Skeleton"], "+", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}]}], "}"}]}], 
       "}"}], Short[#, 5]& ], "line" -> 104, "sessionID" -> 
   27911342772955117979, "byteCount" -> 471256, "size" -> 5, "stored" -> 
   False, "expr" -> Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.964431440119225*^9, 3.964432414257564*^9, 
  3.964434751286628*^9, 3.964435084011168*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"8147b8a7-a204-4200-904f-b28a2e925671"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Epsilon Factorised Matrix (The Result)", "Section",
 CellChangeTimes->{{3.953834990473053*^9, 3.953834994994103*^9}, {
  3.953881291849579*^9, 
  3.9538813065484953`*^9}},ExpressionUUID->"e5edf91d-886a-4eeb-a958-\
b203b6c9f013"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Aeps", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], "-", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], "x2"]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"dx1", " ", "eps"}], "x1"]}], "-", 
        FractionBox[
         RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"]}], ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{"12", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"12", " ", "dx2", " ", "eps"}], "+", 
        RowBox[{"56", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"88", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"584", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"1000", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"3296", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"4112", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"17120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"16784", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"84512", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"88", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"56", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"1168", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"1168", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"9888", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"14952", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"68480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"138816", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"422560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"1074984", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"2418432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"7405824", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"584", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"14952", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"9888", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"208224", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"208224", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2149968", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2883904", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"18514560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"31174992", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"141045600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"285873888", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3296", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"138816", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"68480", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2883904", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2149968", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"41566656", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"41566656", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"476456480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"598085992", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"4661847808", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"7043686976", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"17120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"4112", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1074984", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"422560", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"31174992", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"18514560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"598085992", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"476456480", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"8804608720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"8804608720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"107606380032", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"129518941248", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"84512", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"16784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7405824", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2418432", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"285873888", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"141045600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7043686976", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"4661847808", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"129518941248", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"107606380032", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1933681206528", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1933681206528", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"4", " ", "dx2", " ", "eps"}], "+", 
        FractionBox[
         RowBox[{"dx1", " ", "eps"}], "x1"], "+", 
        RowBox[{"6", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"20", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"20", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"96", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"70", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"440", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"252", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"1960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"924", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"8568", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"20", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"20", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"192", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"304", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"1320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"2964", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"7840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"22864", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"42840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"153776", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"221760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"945504", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"152", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"88", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2964", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2736", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"34296", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"45192", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"307552", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"528320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2363760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"5009568", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"16371432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"41276736", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"912", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"372", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"30128", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"19648", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"528320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"493328", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"6679424", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"8143936", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"68794560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"103583060", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"614941536", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1102221792", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"4912", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1544", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"246664", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"124240", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"6107952", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"4414560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"103583060", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"97862240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1377777240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1608526360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"15447331656", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"21477815520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"24848", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6344", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1765824", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"723840", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"58717344", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"34599216", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1286821088", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"992042944", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"21477815520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"20471319864", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"295204913280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"335205555840", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{"4", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"2", " ", "dx2", " ", "eps"}], "+", 
        RowBox[{"20", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"20", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"88", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"152", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"372", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"912", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"1544", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"4912", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"6344", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"24848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"20", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"304", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"192", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"2736", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"2964", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"19648", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"30128", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"124240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"246664", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"723840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"1765824", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"96", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"20", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2964", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1320", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"45192", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"34296", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"493328", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"528320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4414560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"6107952", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"34599216", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"58717344", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"70", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"22864", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"7840", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"528320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"307552", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"8143936", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"6679424", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"97862240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"103583060", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"992042944", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1286821088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"252", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"153776", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"42840", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"5009568", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2363760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"103583060", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"68794560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1608526360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1377777240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"20471319864", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"21477815520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"8568", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"924", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"945504", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"221760", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"41276736", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"16371432", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1102221792", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"614941536", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"21477815520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"15447331656", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"335205555840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"295204913280", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", "0", ",", "0", ",", "0"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "104"}], " ", "dx1", " ", "eps"}], "-", 
        RowBox[{"44", " ", "dx2", " ", "eps"}], "-", 
        RowBox[{"440", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"560", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"1808", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"3872", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"7352", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"21888", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"29744", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"113056", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"119984", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"554240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        FractionBox[
         RowBox[{"22", " ", "dx2", " ", "eps"}], "x2"], "-", 
        RowBox[{"560", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"132", " ", "dx2", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"7744", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"5472", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"65664", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"79472", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"452224", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"771136", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"2771200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"6088608", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"15752832", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"42334464", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"2736", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"440", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"79472", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"37920", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1156704", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"943392", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"12177216", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"13999904", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"105836160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"156885504", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"809768064", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1469108352", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"12640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1540", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"628928", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"226240", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"13999904", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"8590624", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"209180672", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"180894592", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"2448513920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"2730332016", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"24270803968", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"33129186944", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"56560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"5544", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"4295312", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1239840", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"135670944", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"66702720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"2730332016", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1891224640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"41411483680", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"36985637600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"516271201824", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"564437828640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"247968", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"20328", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"26681088", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"6431040", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1134734784", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"465363360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"29588510080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"17091186816", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"564437828640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"420349116960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"8643661597056", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"7879685249664", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", "dx1", " ", "eps"}], "-", 
        RowBox[{"88", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"16", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"464", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"352", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"2136", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"2848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"9328", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"17984", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"39664", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"100768", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"16", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"704", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"96", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"8544", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"4624", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"71936", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"67008", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"503840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"669536", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"3156096", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"5470848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"48", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"4624", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"480", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"100512", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"40320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1339072", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"914752", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"13677120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"13234752", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"117974112", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"148104576", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"26880", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"2240", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"914752", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"290080", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"17646336", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"9476736", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"246840960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"187095312", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"2797831808", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"2743594368", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"145040", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"10080", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"7107552", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1861440", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"187095312", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"82710720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"3429492960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"2135187840", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"49367571552", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"39699425856", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"2016", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"744576", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"44352", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"49626432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"11065824", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1708150272", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"641579136", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"39699425856", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"20970412800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"706998614400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"481845972480", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", "dx1", " ", "eps"}], "-", 
        RowBox[{"4", " ", "dx2", " ", "eps"}], "-", 
        RowBox[{"40", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"32", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"744", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"4224", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"3088", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"25600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"12688", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"139520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        FractionBox[
         RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"32", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"1120", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"912", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"12672", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"25488", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"102400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"317600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"697600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"2914192", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"4282368", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"22499424", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"456", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"40", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"25488", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"9600", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"476400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"430368", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"5828384", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"8091968", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"56248560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"104889792", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"465670560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1089104736", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"140", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"286912", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"74176", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"8091968", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"4913872", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"139853056", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"130002944", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1815174560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2261120336", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"19470966016", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"30367996352", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"18544", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"504", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2456936", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"489600", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"97502208", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"45062400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2261120336", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1595729280", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"37959995440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"35849324160", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"511763196528", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"604507087872", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"97920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"18024960", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2934720", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"957437568", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"358553664", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"28679459328", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"16373894016", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"604507087872", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"461435416992", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"10001214228672", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"9542272955328", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{"6", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"12", " ", "dx2", " ", "eps"}], "+", 
        RowBox[{"2", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"76", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"36", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"368", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"254", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"1592", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"1324", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"6440", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"6220", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"24824", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"76", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"56", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"736", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"1264", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"4776", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"14892", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"25760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"125712", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"124120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"884256", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"550464", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"5548128", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"632", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"14892", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"11760", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"188568", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"248616", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1768512", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3321472", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"13870320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"34184736", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"96568104", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"297234336", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"165744", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"85952", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3321472", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2842512", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"45579648", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"54800064", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"495390560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"770669548", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"4592603680", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"8797361504", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"21488", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"4112", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1421256", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"549520", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"41100048", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"26166240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"770669548", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"686399360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"10996701880", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"12616708120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"129798842760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"182554935456", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"109904", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"16784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"10466496", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3225984", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"411839616", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"209051184", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"10093366496", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7156450048", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"182554935456", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"166427876088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2665858345344", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2973578488704", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{"20", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"4", " ", "dx2", " ", "eps"}], "+", 
        RowBox[{"148", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"100", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"728", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"1120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"3252", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"7800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"13960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"45800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"58696", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"245560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        FractionBox[
         RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"100", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"2240", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"960", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"23400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"21876", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"183200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"263584", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"1227800", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"2397584", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"7464000", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"18478944", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"40", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"21876", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"6600", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"395376", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"253488", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4795168", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4683088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"46197360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"60806832", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"382729992", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"635205264", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"140", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"168992", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"39200", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"4683088", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2275616", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"81075776", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"59705920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1058675440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1047185140", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"11434324544", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"14224072768", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"9800", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"504", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1137808", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"214200", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"44779440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"17503920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1047185140", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"618522480", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"17780090960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"14078580240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"242398412352", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"241024023120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"42840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7001568", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1108800", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"371113488", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"121308264", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"11262864192", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"5552428992", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"241024023120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"159092369280", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"4045520039040", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3350078467200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{"48", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"12", " ", "dx2", " ", "eps"}], "+", 
        RowBox[{"336", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"192", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"1632", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"1920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"7248", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"12960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"31008", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"74976", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"130080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"398496", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        FractionBox[
         RowBox[{"6", " ", "dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"192", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"36", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"3840", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"1728", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"38880", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"33024", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"299904", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"374784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"1992480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"3303936", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"12043008", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"24974208", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"864", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"33024", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"11520", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"562176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"356256", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"6607872", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"6063456", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"62435520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"75272256", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"510418656", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"764195328", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"420", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"237504", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"67200", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"6063456", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3054912", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"100363008", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"72595968", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1273658880", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1203869952", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"13486715520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"15769509888", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"16800", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1512", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1527456", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"362880", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"54446976", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"22760640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1203869952", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"718805760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"19711887360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"15327907680", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"261976185216", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"251381634912", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"72576", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"5544", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"9104256", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1862784", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"431283456", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"154078848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"12262326144", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6236017920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"251381634912", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"166113499680", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"4092722489088", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3331717909632", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{"24", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"12", " ", "dx2", " ", "eps"}], "+", 
        RowBox[{"72", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"144", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"864", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"4416", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"3024", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"21024", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"11088", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"96192", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        FractionBox[
         RowBox[{"6", " ", "dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"144", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"36", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"1728", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"1440", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"13248", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"19152", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"84096", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"173760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"480960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"1295328", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"2574720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"8561664", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"19152", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"10080", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"260640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"235296", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2590656", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3319200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"21404160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"35568000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"156496320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"319881600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"420", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"156864", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"60480", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3319200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2184672", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"47424000", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"44165760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"533136000", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"642584016", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"5093220096", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"7538726784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"15120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1512", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1092336", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"332640", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"33124320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"17176320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"642584016", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"470673600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"9423408480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"8922344160", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"113873470560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"132283357344", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"66528", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"5544", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6870528", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1729728", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"282404160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"120881376", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7137875328", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"4311280512", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"132283357344", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"103202261280", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1971726645888", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1886179992192", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{"10", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"8", " ", "dx2", " ", "eps"}], "+", 
        FractionBox[
         RowBox[{"dx1", " ", "eps"}], "x1"], "+", 
        RowBox[{"46", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"60", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"196", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"814", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"2264", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"3340", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"11784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"13612", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"58264", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        FractionBox[
         RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"60", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"32", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"800", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"688", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"6792", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"8892", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"47136", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"83120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"291320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"647104", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"1669440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"4477152", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"344", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"128", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"8892", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"5376", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"124680", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"113784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1294208", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1584960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"11192880", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"17225472", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"85569864", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"158711424", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1792", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"512", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"75856", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"35328", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1584960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1108432", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"22967296", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"21502784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"264519040", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"310749180", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2599027424", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3675863968", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"8832", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2048", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"554216", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"209920", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"16127088", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"9142080", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"310749180", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"235451360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"4594829960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"4364080840", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"56389971384", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"64433446560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"41984", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"8192", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3656832", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1167360", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"141270816", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"67342080", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3491264672", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2221926016", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"64433446560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"51365983176", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"965616024960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"925615382400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "76"}], " ", "dx1", " ", "eps"}], "-", 
        RowBox[{"88", " ", "dx2", " ", "eps"}], "-", 
        FractionBox[
         RowBox[{"22", " ", "dx1", " ", "eps"}], "x1"], "-", 
        RowBox[{"292", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"592", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"1144", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"3376", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"4516", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"17376", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"17896", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"84656", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"71080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"398368", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        FractionBox[
         RowBox[{"8", " ", "dx2", " ", "eps"}], "x2"], "-", 
        RowBox[{"592", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"264", " ", "dx2", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"6752", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"6720", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"52128", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"81040", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"338624", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"709952", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"1991840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"5235984", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"10979904", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"34636032", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"3360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"81040", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"50496", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1064928", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1057056", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"10471968", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"14169376", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"86590080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"147925920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"637486368", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1313317824", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"16832", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"3080", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"704704", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"317312", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"14169376", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"10266176", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"197234560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"195869696", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"2188863040", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"2754386832", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"20803530368", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"31651692160", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"79328", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"11088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"5133088", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1803840", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"146902272", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"83592960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"2754386832", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"2155606400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"39564615200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"39323062240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"472189301088", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"568352078112", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"360768", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"40656", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"33437184", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"9618048", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1293363840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"605107008", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"31458449792", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"20289775872", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"568352078112", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"466258098528", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"8327411106432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"8282657616768", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], " ", "dx1", " ", "eps"}], "-", 
        RowBox[{"80", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"32", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"352", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"368", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"1488", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"2528", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"6176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"14608", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"25376", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"77216", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        FractionBox[
         RowBox[{"4", " ", "dx2", " ", "eps"}], "x2"], "-", 
        RowBox[{"32", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"736", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"192", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"7584", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"5408", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"58432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"67392", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"386080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"615376", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"2318784", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"4722048", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"96", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"5408", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"960", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"101088", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"50688", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1230752", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"999488", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"11805120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"13235040", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"97127328", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"138917952", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"33792", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"4480", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"999488", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"383552", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"17646720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"10990848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"231529920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"199122720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"2497750912", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"2739741312", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"191776", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"20160", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"8243136", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"2555520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"199122720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"100387200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"3424676640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"2385282240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"46890504864", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"41656550592", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"4032", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1022208", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"88704", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"60232320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"15643584", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1908225792", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"807317760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"41656550592", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"24361019904", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"705708900864", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"526496624256", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "28"}], " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"4", " ", "dx2", " ", "eps"}], "-", 
        FractionBox[
         RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"], "-", 
        RowBox[{"132", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"8", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"568", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"24", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"2372", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"352", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"9768", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"2528", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"39912", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"14880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        FractionBox[
         RowBox[{"6", " ", "dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"8", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"92", " ", "dx2", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"48", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"1888", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"1056", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"24312", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"10112", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"226144", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"74400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"1751432", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"476928", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"12058752", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"944", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"24312", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"24048", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"339216", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"551136", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3502864", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"7964864", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"30146880", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"88310976", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"229461408", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"823500288", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"8016", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2460", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"367424", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"203584", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"7964864", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"7261664", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"117747968", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"149836288", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1372500480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2243079224", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"13589636352", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"27132072768", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"50896", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"10904", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3630832", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1423120", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"112377216", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"72930960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2243079224", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2034855200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"33915090960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"39526311520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"422555278896", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"601571400768", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"284624", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"46808", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"29172384", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"8883456", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1220913120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"619166352", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"31621049216", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"22456737088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"601571400768", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"549273024000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"9206478562752", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"10271967213888", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"10", " ", "dx2", " ", "eps"}], "-", 
        RowBox[{"20", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"40", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"88", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"136", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"372", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"408", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"1544", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"968", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"6344", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"856", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"40", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"102", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"272", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"1440", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"1224", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"12984", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"3872", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"93136", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"4280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"583592", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"58560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"3344736", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"532", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"12984", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"16608", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"139704", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"270696", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1167184", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3098128", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"8361840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"28652352", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"53966184", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"229842672", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"5536", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2438", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"180464", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"136064", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3098128", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3500960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"38203136", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"58108480", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"383071120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"736435960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3330502976", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"7771599520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"34016", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"10620", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1750480", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"936480", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"43581360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"35004480", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"736435960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"794156400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"9714499400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"13185261000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"107726386104", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"176590576560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"187296", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"45084", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"14001792", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"5794560", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"476493840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"297160128", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"10548208800", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"8835297120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"176590576560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"186008440968", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2424463084800", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3079904014080", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{"20", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"16", " ", "dx2", " ", "eps"}], "+", 
        FractionBox[
         RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"], "+", 
        RowBox[{"88", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"136", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"368", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"976", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"1512", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"5712", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"6160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"30320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"24976", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"151888", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"136", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"48", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"1952", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"1536", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"17136", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"23784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"121280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"241600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"759440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"1975472", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"4393344", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"14123328", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"768", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"160", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"23784", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"11568", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"362400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"313248", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3950944", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4906432", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"35308320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"57227136", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"276393264", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"553110432", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3856", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"208832", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"72896", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"4906432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3062720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"76302848", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"68546944", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"921850720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1081418728", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"9378376064", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"13584631168", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"18224", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2016", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1531360", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"415440", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"51410208", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"25063200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1081418728", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"759909600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"16980788960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"15591531840", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"217793859264", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"246988382016", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"83088", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7392", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"10025280", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2219904", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"455945760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"182137968", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"12473225472", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7191631104", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"246988382016", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"186188814144", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3899193871104", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3631474370304", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{"60", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"24", " ", "dx2", " ", "eps"}], "+", 
        FractionBox[
         RowBox[{"6", " ", "dx1", " ", "eps"}], "x1"], "+", 
        RowBox[{"276", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"240", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"1176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"1824", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"4884", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"10944", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"20040", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"58944", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"81672", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"298176", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        FractionBox[
         RowBox[{"12", " ", "dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"240", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"72", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"3648", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"2304", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"32832", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"35376", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"235776", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"359040", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"1490880", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"2938464", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"8686080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"21036672", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"1152", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"35376", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"16128", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"538560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"412704", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"5876928", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"6317664", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"52591680", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"72829440", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"412263360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"699158016", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"5376", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"840", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"275136", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"97536", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"6317664", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3741312", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"97105920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"80396544", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1165263360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1239952176", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"11804533248", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"15357099264", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"24384", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3024", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1870656", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"541440", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"60297408", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"29070720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1239952176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"834297600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"19196374080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"16579255200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"243873775872", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"257253009120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"108288", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"11088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"11628288", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2840832", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"500578560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"203427072", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"13263404160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7515173376", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"257253009120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"186956530272", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"4003306694784", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3551216518656", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{"12", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"24", " ", "dx2", " ", "eps"}], "+", 
        FractionBox[
         RowBox[{"6", " ", "dx1", " ", "eps"}], "x1"], "+", 
        RowBox[{"36", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"144", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"420", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"3360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"1512", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"15120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"5544", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"66528", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"144", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"72", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"1440", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"1728", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"10080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"19152", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"60480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"156864", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"332640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"1092336", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"1729728", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"6870528", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"864", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"19152", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"13248", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"235296", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"260640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2184672", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3319200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"17176320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"33124320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"120881376", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"282404160", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4416", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"840", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"173760", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"84096", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3319200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2590656", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"44165760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"47424000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"470673600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"642584016", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"4311280512", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"7137875328", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"21024", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3024", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1295328", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"480960", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"35568000", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"21404160", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"642584016", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"533136000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"8922344160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"9423408480", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"103202261280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"132283357344", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"96192", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"11088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"8561664", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2574720", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"319881600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"156496320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7538726784", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"5093220096", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"132283357344", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"113873470560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1886179992192", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1971726645888", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{"8", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"10", " ", "dx2", " ", "eps"}], "+", 
        FractionBox[
         RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"], "+", 
        RowBox[{"32", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"60", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"128", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"344", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"512", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"1792", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"2048", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"8832", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"8192", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"41984", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"60", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"46", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"688", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"800", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"5376", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"8892", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"35328", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"75856", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"209920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"554216", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"1167360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"3656832", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"196", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"8892", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"6792", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"113784", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"124680", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1108432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1584960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"9142080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"16127088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"67342080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"141270816", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2264", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"814", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"83120", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"47136", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1584960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1294208", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"21502784", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"22967296", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"235451360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"310749180", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2221926016", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3491264672", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"11784", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3340", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"647104", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"291320", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"17225472", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"11192880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"310749180", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"264519040", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"4364080840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"4594829960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"51365983176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"64433446560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"58264", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"13612", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"4477152", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1669440", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"158711424", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"85569864", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3675863968", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2599027424", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"64433446560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"56389971384", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"925615382400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"965616024960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"7", " ", "dx1", " ", "eps"}], 
         RowBox[{"3", " ", "x1"}]], "-", 
        FractionBox[
         RowBox[{"4", " ", "dx2", " ", "eps"}], 
         RowBox[{"3", " ", "x2"}]]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "dx1", " ", "eps"}], 
          RowBox[{"3", " ", "x1"}]]}], "+", 
        FractionBox[
         RowBox[{"2", " ", "dx2", " ", "eps"}], 
         RowBox[{"3", " ", "x2"}]]}], ",", 
       RowBox[{
        RowBox[{"8", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"4", " ", "dx2", " ", "eps"}], "+", 
        FractionBox[
         RowBox[{"dx1", " ", "eps"}], 
         RowBox[{"3", " ", "x1"}]], "+", 
        RowBox[{"44", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"44", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"352", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"860", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"2168", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"3608", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"11888", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"14936", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"60952", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        FractionBox[
         RowBox[{"5", " ", "dx2", " ", "eps"}], 
         RowBox[{"3", " ", "x2"}]], "+", 
        RowBox[{"44", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"704", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"464", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"6504", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"7476", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"47552", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"77664", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"304760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"645816", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"1794528", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"4679776", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"232", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"40", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"7476", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3384", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"116496", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"91728", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1291632", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1441952", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"11699440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"16907856", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"92606904", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"164342352", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1128", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"140", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"61152", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"20928", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1441952", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"858336", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"22543808", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"19022848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"273903920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"299042996", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2801860736", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3753945984", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"5232", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"504", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"429168", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"117800", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"14267136", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"6815120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"299042996", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"202552560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"4692432480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"4112176240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"60228906864", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"64759470624", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"23560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2726048", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"623904", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"121531536", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"48438696", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3289740992", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1859987072", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"64759470624", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"47377473168", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1019012496192", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"914668710336", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"2", " ", "dx2", " ", "eps"}], "+", 
        FractionBox[
         RowBox[{"2", " ", "dx1", " ", "eps"}], 
         RowBox[{"3", " ", "x1"}]], "+", 
        RowBox[{"6", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"20", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"64", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"70", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"312", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"252", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"1448", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"924", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"6520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], 
         RowBox[{"3", " ", "x2"}]], "+", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"128", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"136", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"936", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"1580", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"5792", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"13424", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"32600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"96176", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"172608", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"618848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"68", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"20", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1580", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1032", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"20136", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"20976", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"192352", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"274752", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1547120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2807424", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"11093736", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"24417984", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"344", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"70", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"13984", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"6544", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"274752", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"206232", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3743232", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3857760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"40696640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"53294956", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"379213664", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"602269792", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1636", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"252", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"103116", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"37480", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2893320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1694800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"53294956", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"42927440", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"752837240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"770974320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"8841733848", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"10983548352", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"7496", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"924", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"677920", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"201072", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"25756464", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"12357960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"616779456", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"407485792", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"10983548352", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"9231784464", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"158736784416", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"161888567424", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "dx1", " ", "eps"}], "-", 
        FractionBox[
         RowBox[{"dx1", " ", "eps"}], 
         RowBox[{"3", " ", "x1"}]], "+", 
        RowBox[{"14", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"8", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"68", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"84", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"302", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"568", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"1292", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"3276", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"5420", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"17352", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], 
         RowBox[{"3", " ", "x2"}]], "+", 
        RowBox[{"8", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"168", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"64", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"1704", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"1384", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"13104", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"16144", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"86760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"143548", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"522768", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"1087904", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"32", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1384", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"384", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"24216", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"14160", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"287096", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"253568", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2719760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3214632", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"22241256", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"32960880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"128", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"9440", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2048", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"253568", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"115200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"4286176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2936192", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"54934800", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"50288104", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"584557152", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"670041632", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"512", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"57600", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"10240", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2202144", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"816640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"50288104", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"28097920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"837552040", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"624940000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"11239535400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"10494267168", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2048", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"326656", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"49152", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"16858752", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"5277696", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"499952000", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"235727872", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"10494267168", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6605597808", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"173316988416", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"136468128864", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"dx1", " ", "eps"}], "x1"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "dx2", " ", "eps"}], "x2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"dx1", " ", "eps"}], "x1"]}], "+", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], "x2"]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "dx1", " ", "eps"}], 
         RowBox[{"3", " ", "x1"}]], "-", 
        FractionBox[
         RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"]}], ",", 
       FractionBox[
        RowBox[{"2", " ", "dx1", " ", "eps"}], 
        RowBox[{"3", " ", "x1"}]], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "dx2", " ", "eps"}], "+", 
        FractionBox[
         RowBox[{"2", " ", "dx1", " ", "eps"}], 
         RowBox[{"3", " ", "x1"}]], "-", 
        RowBox[{"8", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"24", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"80", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"280", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"1008", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"8", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"32", " ", "dx2", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"48", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"288", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"2096", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"1120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"13024", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"5040", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"73632", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"22176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"391360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"144", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"160", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2096", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"3360", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"19536", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"44304", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"147264", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"434816", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"978400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"3565584", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"5975904", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"25932768", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"29536", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"27744", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"434816", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"580560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"4754112", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"8275072", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"43221280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"92873136", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"346243200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"885756224", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"6936", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"3104", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"290280", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"192000", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"6206304", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"5862720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"92873136", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"114572640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1107195280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1687451520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"11259833760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"20437218368", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"38400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"13088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"2345088", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1192800", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"68743584", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"50144112", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1349961216", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1288116864", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"20437218368", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"24111267456", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"257249990784", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"361593776640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"dx1", " ", "eps"}], 
         RowBox[{"3", " ", "x1"}]], "-", 
        RowBox[{"8", " ", "dx2", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"56", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"1664", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"8192", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"38912", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"28", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"48", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"320", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"792", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2496", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"8328", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"16384", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"69168", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"97280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"497664", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"540672", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"3251712", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"264", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"232", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"5552", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"7120", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"69168", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"120616", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"663552", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1470496", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"5419520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"14588992", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"39653376", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"125672896", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1780", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1040", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"60308", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"51800", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1102872", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1295760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"14588992", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"21846000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"157091120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"286192440", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1464983808", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"3145191760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"10360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"4496", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"518304", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"332784", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"13107600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"11568408", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"228953952", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"258159392", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"3145191760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"4320386520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"36432943392", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"59024027328", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "dx2", " ", "eps"}], "-", 
        FractionBox[
         RowBox[{"2", " ", "dx1", " ", "eps"}], 
         RowBox[{"3", " ", "x1"}]], "-", 
        RowBox[{"4", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"40", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"140", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"504", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"4", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"64", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"516", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"3392", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"2520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"19876", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"11088", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"108320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"32", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"20", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"516", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"552", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"5088", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"8472", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"39752", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"90352", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"270800", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"781560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1685112", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"5903184", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"184", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"70", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"5648", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"3744", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"90352", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"93536", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1042080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1470592", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"9838640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"17595844", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"81088032", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"175691776", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"936", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"252", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"46768", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"22360", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1102944", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"827760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"17595844", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"18018240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"219614720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"284988360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"2312635584", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"3634472944", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"4472", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"924", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"331104", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"123456", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"10810944", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"6356712", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"227990688", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"183139168", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"3634472944", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"3701119848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"47595606336", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"58701598944", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"16", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"36", " ", "dx2", " ", "eps"}], "+", 
        RowBox[{"16", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"104", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"32", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"16", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"368", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"1712", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"2144", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"14432", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"10592", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"89456", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        FractionBox[
         RowBox[{"18", " ", "dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"104", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"108", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"32", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"1056", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"5136", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"1880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"57728", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"99136", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"447280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"1175184", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"2933952", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"10048704", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"528", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1880", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"7440", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"148704", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"37920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2350368", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2236384", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"25121760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"36814848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"218689680", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"421218912", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1260", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"25280", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"44800", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"2236384", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"437920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"49086464", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"32727296", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"702031520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"720105560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"7894898176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"10663312256", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"11200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"4536", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"218960", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"246960", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"24545472", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"3904320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"720105560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"371204320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"13329140320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"10553591840", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"188540363712", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"196671340896", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"49392", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"16632", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1561728", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1286208", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"222722592", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"29837808", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"8442873472", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"3554027136", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"196671340896", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"126980338752", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"3420815966976", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"2910253635072", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"96", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"64", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"464", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"2080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"4512", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"8992", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"27136", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"128", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"1920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"928", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"18048", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"17472", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"135680", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"201440", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"893568", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"1804992", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"928", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"26208", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"8640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"402880", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"261696", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"4512480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"4446912", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"41528256", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"55199808", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"5760", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"261696", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"64960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"5929216", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"2883072", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"91999680", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"67640480", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1121335424", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1108920192", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"32480", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"2162304", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"430080", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"67640480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"26282880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1386150240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"813270720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"21575978208", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"17006422080", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"172032", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"15769728", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"2616768", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"650616576", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"210595968", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"17006422080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"8306130048", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"328910818176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"215678404608", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{"4", " ", "dx2", " ", "eps"}], "-", 
        RowBox[{"64", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"72", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"384", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"832", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"1856", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"5744", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"8320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"33456", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"35968", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"178288", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        FractionBox[
         RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"], "-", 
        RowBox[{"72", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"1664", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"1296", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"17232", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"24168", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"133824", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"257632", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"891440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"2147744", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"5394432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"15497952", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"648", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"40", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"24168", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"12240", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"386448", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"356448", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"4295488", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"5496768", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"38744880", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"62264448", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"304765872", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"583684800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"4080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"140", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"237632", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"89856", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"5496768", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"3802832", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"83019264", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"80268800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"972808000", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1185892392", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"9614564864", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"13986287296", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"22464", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"504", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1901416", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"575280", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"60201600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"33449760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1185892392", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"926582880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"17482859120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"17297854560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"211455368496", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"250300225152", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"115056", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"13379904", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"3378240", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"555949728", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"258648336", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"13838283648", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"9102524544", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"250300225152", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"209419231104", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"3628221400512", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"3643767080640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "dx1", " ", "eps"}], "-", 
        RowBox[{"8", " ", "dx2", " ", "eps"}], "-", 
        FractionBox[
         RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"], "-", 
        RowBox[{"10", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"36", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"44", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"184", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"186", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"772", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"4488", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"3172", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"21400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"36", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"40", " ", "dx2", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"368", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"656", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"2760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"6084", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"17952", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"45360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"107000", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"302184", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"600384", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"1875840", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"328", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"176", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"6084", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"6288", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"68040", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"95112", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"604368", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1009440", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"4689600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"8823984", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"33229032", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"68331552", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2096", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"744", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"63408", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"46656", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1009440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1050096", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"11765312", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"15080192", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"113885920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"166680900", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"974795552", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1552909792", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"11664", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"3088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"525048", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"301040", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"11310144", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"9452160", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"166680900", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"176521120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1941137240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"2396351240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"19269460440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"26089262976", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"60208", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"12688", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"3780864", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1778304", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"105912672", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"74328720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1917080992", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1750313600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"26089262976", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"28525370040", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"288956928960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"354356535744", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", "dx1", " ", "eps"}], "-", 
        RowBox[{"4", " ", "dx2", " ", "eps"}], "-", 
        RowBox[{"44", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"60", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"168", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"344", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"652", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"1672", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"2552", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"7560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"10040", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"32840", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        FractionBox[
         RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"], "-", 
        RowBox[{"60", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"688", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"576", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"5016", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"6684", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"30240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"51680", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"164200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"318088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"834432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"1667808", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"288", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"40", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"6684", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"3960", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"77520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"76992", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"636176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"863376", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"4169520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"6826320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"22786680", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"39875952", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"140", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"51328", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"23520", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"863376", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"687904", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"9101760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"10523584", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"66459920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"102702684", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"300957376", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"618432320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"5880", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"504", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"343952", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"128520", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"7892688", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"5271840", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"102702684", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"105332400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"773040400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1232481120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"669565440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"6988071120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"25704", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"2108736", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"665280", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"63199440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"36429624", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"985984896", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"920145600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"6988071120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"12627343728", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"61053818688", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"59085543744", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "24"}], " ", "dx1", " ", "eps"}], "-", 
        RowBox[{"12", " ", "dx2", " ", "eps"}], "-", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"72", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"48", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"96", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"552", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"816", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"3216", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"9360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"15888", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"65712", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        FractionBox[
         RowBox[{"6", " ", "dx2", " ", "eps"}], "x2"], "-", 
        RowBox[{"72", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"36", " ", "dx2", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"192", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"576", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"2448", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"744", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"37440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"39552", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"328560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"597312", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"2328192", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"5775552", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"288", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"744", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"3600", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"59328", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1440", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1194624", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"815904", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"14438880", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"16488288", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"136682064", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"211573152", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"420", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"960", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"20160", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"815904", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"26880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"21984384", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"11267712", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"352621920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"296937240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"4304916096", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"4890807552", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"5040", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1512", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"13440", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"105840", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"8450784", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"413280", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"296937240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"122644320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"6113509440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"4101252960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"93550616352", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"84382243488", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"21168", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"5544", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"165312", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"532224", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"73586592", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3891888", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3281002368", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1138477824", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"84382243488", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"47177301312", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1581654547584", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1185984211968", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", "dx2", " ", "eps"}], "-", 
        RowBox[{"24", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"336", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"2544", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"14544", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        FractionBox[
         RowBox[{"6", " ", "dx2", " ", "eps"}], "x2"], "-", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"36", " ", "dx2", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"288", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"1008", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"10176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"21696", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"72720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"244992", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"445824", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"1993536", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"144", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"360", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2160", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"32544", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"7200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"489984", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"510816", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4983840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"8187552", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"41436144", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"90426528", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"420", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"4800", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"13440", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"510816", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"84000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"10916736", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"7658496", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"150710880", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"166045800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1636349184", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2393832576", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"3360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1512", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"42000", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"75600", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"5743872", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"756000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"166045800", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"88248480", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2992290720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2491226400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"41144997888", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"45461251296", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"15120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"5544", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"302400", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"399168", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"52949088", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"5821200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1992981120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"854409600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"45461251296", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"30473788608", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"772363445760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"686816792064", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "dx1", " ", "eps"}], "-", 
        RowBox[{"4", " ", "dx2", " ", "eps"}], "-", 
        FractionBox[
         RowBox[{"3", " ", "dx1", " ", "eps"}], "x1"], "-", 
        RowBox[{"2", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"4", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"8", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"46", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"152", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"268", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"1416", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"1324", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"9112", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        FractionBox[
         RowBox[{"2", " ", "dx2", " ", "eps"}], "x2"], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"16", " ", "dx2", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"16", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"128", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"456", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"132", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"5664", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"9968", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"45560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"120328", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"305472", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"1037664", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"64", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"64", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"132", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"960", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"14952", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4056", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"240656", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"242304", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2594160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3930384", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"22732872", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"44608992", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"256", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2704", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"6144", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"242304", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"54880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"5240512", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3776000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"74348320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"80170692", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"832937312", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1163379424", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1536", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1024", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"27440", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"35840", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2832000", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"543360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"80170692", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"45280640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1454224280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1223475160", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"20321745336", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"22129863648", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"7168", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"4096", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"217344", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"196608", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"27168384", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"4505088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"978780128", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"455835904", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"22129863648", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"15297757128", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"377655355008", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"337654712448", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}]}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.964433545394642*^9, 3.964433551846971*^9}},
 CellLabel->"",ExpressionUUID->"75950e14-9c6f-43a0-b02e-4656f326c842"]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{Automatic, 16}, {24, Automatic}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a8e050ff-2516-4e30-bbaf-d1fc92815463"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 203, 4, 30, "Input",ExpressionUUID->"6c666ac7-3fc8-4339-897f-f78b5f0bbf3c"],
Cell[CellGroupData[{
Cell[786, 28, 160, 3, 67, "Section",ExpressionUUID->"ab2cfe82-2096-4563-ad8c-d81782614bb1"],
Cell[949, 33, 119955, 2949, 2284, "Input",ExpressionUUID->"adf27dfb-201b-4071-819b-96bf3430b101"]
}, Closed]],
Cell[CellGroupData[{
Cell[120941, 2987, 262, 4, 53, "Section",ExpressionUUID->"80410689-a94b-472e-a785-e1acb71367af"],
Cell[121206, 2993, 110627, 2894, 4391, "Input",ExpressionUUID->"516d5e9e-6463-43e9-aa2c-021c06889bef"],
Cell[231836, 5889, 1623, 45, 52, "Input",ExpressionUUID->"3314580e-8dd9-4e9c-8984-cff0dfb339a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233496, 5939, 218, 4, 67, "Section",ExpressionUUID->"4a5b7bd0-ca46-48c2-9532-8a519bd0988d"],
Cell[233717, 5945, 45300, 1238, 1291, "Input",ExpressionUUID->"b4157af8-502b-4f84-8a64-41c45e89ff4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279054, 7188, 168, 3, 67, "Section",ExpressionUUID->"f12e428d-d607-4cd6-9f1f-75e9f0eff266"],
Cell[279225, 7193, 329, 6, 30, "Input",ExpressionUUID->"380aaf2c-bdf0-464f-ace2-9db3572a8f27"],
Cell[279557, 7201, 340, 7, 30, "Input",ExpressionUUID->"f4a53983-13bc-44dc-8197-2b45c81e3753"],
Cell[CellGroupData[{
Cell[279922, 7212, 3240, 91, 136, "Input",ExpressionUUID->"f8b2dad9-b620-48b6-92e8-17e36cf68ce2"],
Cell[283165, 7305, 5426, 116, 173, "Output",ExpressionUUID->"f2971ba8-cf24-40be-a4ef-2bc784263591"]
}, Open  ]],
Cell[288606, 7424, 361, 7, 30, "Input",ExpressionUUID->"c26e6940-2a41-42fe-882f-3d44835cbb6b"],
Cell[CellGroupData[{
Cell[288992, 7435, 4878, 151, 199, "Input",ExpressionUUID->"767afe0b-eba8-44a6-b46b-19c2370b490b"],
Cell[293873, 7588, 4630, 95, 167, "Output",ExpressionUUID->"6d33fde1-232f-4d56-8b64-a480a50791c1"]
}, Open  ]],
Cell[298518, 7686, 446, 10, 30, "Input",ExpressionUUID->"6fbb2963-df5d-41e1-9ff0-a485855a009d"],
Cell[CellGroupData[{
Cell[298989, 7700, 2798, 86, 115, "Input",ExpressionUUID->"37c1a5a3-bc12-4658-814b-d2b45c81b4a6"],
Cell[301790, 7788, 4476, 94, 167, "Output",ExpressionUUID->"935cc6eb-07de-4b32-a548-0be9e09dc4c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[306303, 7887, 2749, 85, 115, "Input",ExpressionUUID->"221328b6-0fcb-4c42-9bfe-2084aa4d2625"],
Cell[309055, 7974, 4642, 97, 195, "Output",ExpressionUUID->"ab8c0582-9cc8-4691-a081-9689c4d50b9f"]
}, Open  ]],
Cell[313712, 8074, 472, 11, 30, "Input",ExpressionUUID->"6791c82e-87fe-430c-bbd0-12ef5af7f343"],
Cell[CellGroupData[{
Cell[314209, 8089, 4216, 126, 157, "Input",ExpressionUUID->"9733d75d-a0e7-4336-93d1-00a0348ca517"],
Cell[318428, 8217, 7171, 159, 167, "Output",ExpressionUUID->"2249fd67-9651-43d9-8dee-2b9ccede1bcd"]
}, Open  ]],
Cell[325614, 8379, 762, 19, 30, "Input",ExpressionUUID->"c53b8e26-0c31-4516-b6c3-f758872cc229"],
Cell[CellGroupData[{
Cell[326401, 8402, 485, 13, 30, "Input",ExpressionUUID->"618e9510-4b8d-4ade-866b-dfa8d027e7ba"],
Cell[326889, 8417, 4612, 86, 195, "Output",ExpressionUUID->"8147b8a7-a204-4200-904f-b28a2e925671"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[331550, 8509, 234, 4, 67, "Section",ExpressionUUID->"e5edf91d-886a-4eeb-a958-b203b6c9f013"],
Cell[331787, 8515, 280650, 5635, 8215, InheritFromParent,ExpressionUUID->"75950e14-9c6f-43a0-b02e-4656f326c842"]
}, Open  ]]
}
]
*)



==> anc/banana_3_1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    653538,      14968]
NotebookOptionsPosition[    650376,      14909]
NotebookOutlinePosition[    650771,      14925]
CellTagsIndexPosition[    650728,      14922]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.964435475992227*^9, 3.96443547690522*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"65fc0048-532e-4d2c-b465-49fc41a9dcb2"],

Cell[CellGroupData[{

Cell["Starting Matrix", "Section",
 CellChangeTimes->{{3.95301953611633*^9, 
  3.953019545146542*^9}},ExpressionUUID->"eb38b2e7-6ce3-4717-8c1b-\
f30dfbc52e09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Astart", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "dx1", " ", "eps"}], "x1"]}], ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], "-", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], "x2"]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "dx2", ",", 
       RowBox[{"3", " ", "dx1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", "dx1", " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], ")"}]}], 
        RowBox[{"8", " ", "x1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}], " ", "x2"}]], ",", 
       FractionBox[
        RowBox[{"3", " ", "dx1", " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], ")"}]}], 
        RowBox[{"8", " ", "x1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}], " ", "x2"}]], ",", 
       FractionBox[
        RowBox[{"dx1", " ", 
         RowBox[{"(", 
          RowBox[{"52", "-", 
           RowBox[{"43", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], "-", 
           RowBox[{"328", " ", "x1"}], "+", 
           RowBox[{"259", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "-", 
           RowBox[{"51", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1"}], "+", 
           RowBox[{"192", " ", "x2"}], "-", 
           RowBox[{"159", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x2"}]}], 
          ")"}]}], 
        RowBox[{"8", " ", "x1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}], " ", "x2"}]], ",", 
       FractionBox[
        RowBox[{"dx1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"2", " ", "eps"}], "+", 
           RowBox[{"40", " ", "x1"}], "-", 
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["x1", "2"]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
            SuperscriptBox["x1", "2"]}], "-", 
           RowBox[{"4", " ", "x2"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "-", 
           RowBox[{"200", " ", "x1", " ", "x2"}], "+", 
           RowBox[{"70", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", "x2"}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["x2", "2"]}], "-", 
           RowBox[{"27", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
            SuperscriptBox["x2", "2"]}]}], ")"}]}], 
        RowBox[{"8", " ", "x1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}], " ", "x2"}]], ",", 
       FractionBox[
        RowBox[{"3", " ", "dx1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}], "+", 
           RowBox[{"25", " ", "x1"}], "-", 
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "-", 
           RowBox[{"12", " ", "x2"}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}]}], ")"}]}], 
        RowBox[{"2", " ", "x2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"5", " ", "x1"}], "+", "x2"}], ")"}]}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "dx1", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], ")"}]}], 
         RowBox[{"4", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}], " ", "x2"}]]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "dx2"}], "+", 
        FractionBox[
         RowBox[{"dx1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"10", " ", "x1"}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"2", " ", "x2"}], "-", 
            RowBox[{"10", " ", "x1", " ", "x2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["x2", "2"]}]}], ")"}]}], 
         RowBox[{"2", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"dx1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}]}], "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["x1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"dx2", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], ")"}]}], 
         RowBox[{"8", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}], " ", "x2"}]]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"dx1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}]}], "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["x1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"dx2", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], ")"}]}], 
         RowBox[{"8", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}], " ", "x2"}]]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"dx1", " ", 
          RowBox[{"(", 
           RowBox[{"28", "-", 
            RowBox[{"19", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], "-", 
            RowBox[{"72", " ", "x1"}], "+", 
            RowBox[{"51", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1"}], "-", 
            RowBox[{"112", " ", "x2"}], "+", 
            RowBox[{"97", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "-", 
            RowBox[{"21", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x2"}]}], 
           ")"}]}], 
         RowBox[{"12", " ", 
          SuperscriptBox["x1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"dx2", " ", 
          RowBox[{"(", 
           RowBox[{"52", "-", 
            RowBox[{"43", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], "-", 
            RowBox[{"328", " ", "x1"}], "+", 
            RowBox[{"259", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "-", 
            RowBox[{"51", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1"}], "+", 
            RowBox[{"192", " ", "x2"}], "-", 
            RowBox[{"159", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "+", 
            RowBox[{"33", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x2"}]}], 
           ")"}]}], 
         RowBox[{"24", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}], " ", "x2"}]]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"dx2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"2", " ", "eps"}], "+", 
            RowBox[{"40", " ", "x1"}], "-", 
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"4", " ", "x2"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "-", 
            RowBox[{"200", " ", "x1", " ", "x2"}], "+", 
            RowBox[{"70", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", "x2"}], 
            "+", 
            RowBox[{"72", " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
             SuperscriptBox["x2", "2"]}]}], ")"}]}], 
         RowBox[{"24", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}], " ", "x2"}]], "+", 
        FractionBox[
         RowBox[{"dx1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"2", " ", "eps"}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"36", " ", "x2"}], "-", 
            RowBox[{"14", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
             SuperscriptBox["x2", "2"]}]}], ")"}]}], 
         RowBox[{"12", " ", 
          SuperscriptBox["x1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}]}]]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"dx1", " ", 
          RowBox[{"(", 
           RowBox[{"10", "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}]}], "-", 
            RowBox[{"50", " ", "x1"}], "+", 
            RowBox[{"15", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "-", 
            RowBox[{"4", " ", "x2"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}]}], ")"}]}], 
         RowBox[{"2", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"dx2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}]}], "+", 
            RowBox[{"25", " ", "x1"}], "-", 
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "-", 
            RowBox[{"12", " ", "x2"}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}]}], ")"}]}], 
         RowBox[{"2", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"5", " ", "x1"}], "+", "x2"}], ")"}]}]]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"dx1", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["x1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"dx2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}]}], "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], ")"}]}], 
         RowBox[{"4", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}], " ", "x2"}]]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"dx2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"10", " ", "x1"}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"2", " ", "x2"}], "-", 
            RowBox[{"10", " ", "x1", " ", "x2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["x2", "2"]}]}], ")"}]}], 
         RowBox[{"6", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"dx1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "x2"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            SuperscriptBox["x2", "3"]}], ")"}]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["x1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"dx1", " ", "eps"}], "x1"], ",", "0", ",", 
       RowBox[{
        RowBox[{"dx2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "eps"}]}], ")"}]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"dx1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "eps"}], "+", 
            RowBox[{"12", " ", "x2"}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}]}], ")"}]}], 
         "x1"]}], ",", 
       RowBox[{
        RowBox[{"dx2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"2", " ", "dx1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "x2"}], "+", 
            SuperscriptBox["x2", "2"]}], ")"}]}], "x1"]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "dx2", " ", "x1"}], "+", 
        RowBox[{"3", " ", "dx1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "x2"}]}], ")"}]}]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "dx1", " ", "eps"}], "x1"]}], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "dx2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], "3"], "+", 
             RowBox[{"180", " ", "x1"}], "-", 
             RowBox[{"240", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "+", 
             RowBox[{"105", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1"}], "-", 
             RowBox[{"15", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1"}], "-", 
             RowBox[{"708", " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"944", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"413", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"59", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"540", " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"720", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"315", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"40", " ", "x2"}], "-", 
             RowBox[{"48", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x2"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x2"}], "+", 
             RowBox[{"80", " ", "x1", " ", "x2"}], "-", 
             RowBox[{"160", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", "x2"}], 
             "+", 
             RowBox[{"100", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              "x2"}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              "x2"}], "-", 
             RowBox[{"632", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"976", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"502", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"86", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"124", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"176", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"83", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"380", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"560", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"275", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"48", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "3"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", "x1"}], "+", "x2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"20", " ", "x1"}], "+", 
             RowBox[{"118", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"4", " ", "x2"}], "+", 
             RowBox[{"20", " ", "x1", " ", "x2"}], "-", 
             RowBox[{"92", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"20", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"118", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"20", " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             SuperscriptBox["x2", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "dx1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "+", 
             RowBox[{"20", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], "3"], "+", 
             RowBox[{"320", " ", "x1"}], "-", 
             RowBox[{"400", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "+", 
             RowBox[{"160", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1"}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1"}], "-", 
             RowBox[{"1888", " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"2360", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"944", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"118", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"2880", " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"3600", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"1440", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"1296", " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"1620", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"648", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"48", " ", "x2"}], "-", 
             RowBox[{"64", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "+", 
             RowBox[{"28", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x2"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x2"}], "+", 
             RowBox[{"160", " ", "x1", " ", "x2"}], "-", 
             RowBox[{"160", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", "x2"}], 
             "+", 
             RowBox[{"40", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              "x2"}], "+", 
             RowBox[{"1200", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"1792", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"892", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"148", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"5760", " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"7200", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"2880", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"360", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"88", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"2560", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"3440", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"1520", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"220", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"5360", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"7208", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"3188", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"462", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"80", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"96", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"2080", " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"2880", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"1320", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"200", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"160", " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"228", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"108", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"17", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "4"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}], " ", 
           SuperscriptBox["x2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"18", " ", "x1"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"2", " ", "x2"}], "-", 
             RowBox[{"18", " ", "x1", " ", "x2"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "x1"}], "+", 
             SuperscriptBox["x1", "2"], "-", 
             RowBox[{"2", " ", "x2"}], "-", 
             RowBox[{"2", " ", "x1", " ", "x2"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", " ", "dx2", " ", 
             RowBox[{"(", 
              RowBox[{"20", "-", 
               RowBox[{"28", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "eps"}]}], ")"}]}], "+", 
               RowBox[{"13", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "3"]}], "-", 
               RowBox[{"300", " ", "x1"}], "+", 
               RowBox[{"420", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "-", 
               RowBox[{"195", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1"}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1"}], "+", 
               RowBox[{"1180", " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"1652", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"767", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"118", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"900", " ", 
                SuperscriptBox["x1", "3"]}], "+", 
               RowBox[{"1260", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
                SuperscriptBox["x1", "3"]}], "-", 
               RowBox[{"585", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
                SuperscriptBox["x1", "3"]}], "+", 
               RowBox[{"90", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
                SuperscriptBox["x1", "3"]}], "-", 
               RowBox[{"48", " ", "x2"}], "+", 
               RowBox[{"60", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x2"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x2"}], "+", 
               RowBox[{"160", " ", "x1", " ", "x2"}], "-", 
               RowBox[{"200", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", "x2"}], 
               "+", 
               RowBox[{"80", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
                "x2"}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
                "x2"}], "-", 
               RowBox[{"496", " ", 
                SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
               RowBox[{"716", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
                SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
               RowBox[{"344", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
                SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
               RowBox[{"55", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
                SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
               RowBox[{"52", " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"68", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"29", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"140", " ", "x1", " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"220", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"115", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"20", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["x2", "3"]}], "+", 
               RowBox[{"36", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
                SuperscriptBox["x2", "3"]}], "-", 
               RowBox[{"18", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
                SuperscriptBox["x2", "3"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
                SuperscriptBox["x2", "3"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"8", " ", 
             SuperscriptBox["x2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"5", " ", "x1"}], "+", "x2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"20", " ", "x1"}], "+", 
               RowBox[{"118", " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"180", " ", 
                SuperscriptBox["x1", "3"]}], "+", 
               RowBox[{"81", " ", 
                SuperscriptBox["x1", "4"]}], "-", 
               RowBox[{"4", " ", "x2"}], "+", 
               RowBox[{"20", " ", "x1", " ", "x2"}], "-", 
               RowBox[{"92", " ", 
                SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
               RowBox[{"180", " ", 
                SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"20", " ", "x1", " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"118", " ", 
                SuperscriptBox["x1", "2"], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["x2", "3"]}], "-", 
               RowBox[{"20", " ", "x1", " ", 
                SuperscriptBox["x2", "3"]}], "+", 
               SuperscriptBox["x2", "4"]}], ")"}]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "dx1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "+", 
             RowBox[{"20", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], "3"], "+", 
             RowBox[{"320", " ", "x1"}], "-", 
             RowBox[{"400", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "+", 
             RowBox[{"160", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1"}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1"}], "-", 
             RowBox[{"1888", " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"2360", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"944", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"118", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"2880", " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"3600", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"1440", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"1296", " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"1620", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"648", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"80", " ", "x2"}], "-", 
             RowBox[{"112", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x2"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x2"}], "+", 
             RowBox[{"320", " ", "x1", " ", "x2"}], "-", 
             RowBox[{"400", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", "x2"}], 
             "+", 
             RowBox[{"160", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              "x2"}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              "x2"}], "-", 
             RowBox[{"1264", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"1904", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"956", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"160", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"10080", " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"13680", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"6120", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"900", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"112", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"152", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"68", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"1600", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"2000", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"800", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"100", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"4624", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"6104", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"2636", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"370", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"48", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"960", " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"1200", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"480", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"60", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "4"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}], " ", 
           SuperscriptBox["x2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"18", " ", "x1"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"2", " ", "x2"}], "-", 
             RowBox[{"18", " ", "x1", " ", "x2"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "x1"}], "+", 
             SuperscriptBox["x1", "2"], "-", 
             RowBox[{"2", " ", "x2"}], "-", 
             RowBox[{"2", " ", "x1", " ", "x2"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"dx2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "156"}], "+", 
             RowBox[{"181", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}]}], "-", 
             RowBox[{"70", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"]}], "+", 
             RowBox[{"3324", " ", "x1"}], "-", 
             RowBox[{"3820", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "+", 
             RowBox[{"1462", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1"}], "-", 
             RowBox[{"186", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1"}], "-", 
             RowBox[{"23964", " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"27254", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"10310", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"1296", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"65076", " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"73340", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"27458", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"3414", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"44280", " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"49725", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"18540", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"2295", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"840", " ", "x2"}], "+", 
             RowBox[{"913", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "-", 
             RowBox[{"328", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x2"}], "+", 
             RowBox[{"39", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x2"}], "+", 
             RowBox[{"10896", " ", "x1", " ", "x2"}], "-", 
             RowBox[{"12287", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", "x2"}], 
             "+", 
             RowBox[{"4604", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              "x2"}], "-", 
             RowBox[{"573", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              "x2"}], "-", 
             RowBox[{"46440", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"52875", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"20016", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"2517", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"51744", " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"58525", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"22012", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"2751", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"2916", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"3375", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"1296", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"165", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"7260", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"8546", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"3338", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"7176", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"7597", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"2662", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"309", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"1680", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"2015", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"800", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"105", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"4560", " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"5207", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"1976", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"249", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"240", " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"266", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"98", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "4"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", "x1"}], "+", "x2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"20", " ", "x1"}], "+", 
             RowBox[{"118", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"4", " ", "x2"}], "+", 
             RowBox[{"20", " ", "x1", " ", "x2"}], "-", 
             RowBox[{"92", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"20", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"118", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"20", " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             SuperscriptBox["x2", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"dx1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "208"}], "+", 
             RowBox[{"224", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}]}], "-", 
             RowBox[{"79", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"]}], "+", 
             RowBox[{"5472", " ", "x1"}], "-", 
             RowBox[{"5844", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "+", 
             RowBox[{"2043", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1"}], "-", 
             RowBox[{"231", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1"}], "-", 
             RowBox[{"50784", " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"53712", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"18582", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"2082", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"192256", " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"201272", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"68854", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"7638", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"253008", " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"263664", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"89739", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"9909", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"106272", " ", 
              SuperscriptBox["x1", "5"]}], "-", 
             RowBox[{"110484", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "5"]}], "+", 
             RowBox[{"37503", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "5"]}], "-", 
             RowBox[{"4131", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "5"]}], "+", 
             RowBox[{"1360", " ", "x2"}], "-", 
             RowBox[{"1472", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "+", 
             RowBox[{"529", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x2"}], "-", 
             RowBox[{"63", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x2"}], "-", 
             RowBox[{"9312", " ", "x1", " ", "x2"}], "+", 
             RowBox[{"9588", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", "x2"}], 
             "-", 
             RowBox[{"3300", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              "x2"}], "+", 
             RowBox[{"384", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              "x2"}], "+", 
             RowBox[{"4432", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"2636", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"526", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"78", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"31936", " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"43844", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"18700", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"2472", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"523008", " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
             RowBox[{"566748", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
             RowBox[{"202311", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
             RowBox[{"23733", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
             RowBox[{"1776", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"2112", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"846", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"114", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"35296", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"40268", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"15322", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"1950", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"13328", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"22600", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"11882", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"1974", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"622816", " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"689084", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"251710", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"30282", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"2768", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"2800", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"902", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"90", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"87584", " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"100684", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"38324", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"4824", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"240704", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"268900", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"99086", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"12006", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"6464", " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"7168", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"2621", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"315", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"56128", " ", "x1", " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"64160", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"24259", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"3027", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"3072", " ", 
              SuperscriptBox["x2", "5"]}], "+", 
             RowBox[{"3504", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "5"]}], "-", 
             RowBox[{"1323", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "5"]}], "+", 
             RowBox[{"165", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "5"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}], " ", 
           SuperscriptBox["x2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"18", " ", "x1"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"2", " ", "x2"}], "-", 
             RowBox[{"18", " ", "x1", " ", "x2"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "x1"}], "+", 
             SuperscriptBox["x1", "2"], "-", 
             RowBox[{"2", " ", "x2"}], "-", 
             RowBox[{"2", " ", "x1", " ", "x2"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"dx2", " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"7", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], "2"], "-", 
             RowBox[{"300", " ", "x1"}], "+", 
             RowBox[{"175", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "-", 
             RowBox[{"25", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1"}], "+", 
             RowBox[{"2616", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"1526", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"218", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"9240", " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"5390", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"770", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"11772", " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"6867", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"981", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"4860", " ", 
              SuperscriptBox["x1", "5"]}], "+", 
             RowBox[{"2835", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "5"]}], "-", 
             RowBox[{"405", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "5"]}], "+", 
             RowBox[{"180", " ", "x2"}], "-", 
             RowBox[{"114", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x2"}], "-", 
             RowBox[{"2316", " ", "x1", " ", "x2"}], "+", 
             RowBox[{"1468", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", "x2"}], 
             "-", 
             RowBox[{"232", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              "x2"}], "+", 
             RowBox[{"10236", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"6232", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"940", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"8484", " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"4292", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"488", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"24192", " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
             RowBox[{"14922", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
             RowBox[{"2286", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
             RowBox[{"1092", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"754", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"130", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"5124", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"3682", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"658", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"16476", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"11726", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"2078", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"57756", " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"36958", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"5902", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"1356", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"980", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"176", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"2100", " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"1540", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"280", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"21144", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"13360", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"2104", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"216", " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"189", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"39", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"4200", " ", "x1", " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"2765", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"455", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"240", " ", 
              SuperscriptBox["x2", "5"]}], "+", 
             RowBox[{"158", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "5"]}], "-", 
             RowBox[{"26", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "5"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", "x1"}], "+", "x2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"20", " ", "x1"}], "+", 
             RowBox[{"118", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"4", " ", "x2"}], "+", 
             RowBox[{"20", " ", "x1", " ", "x2"}], "-", 
             RowBox[{"92", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"20", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"118", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"20", " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             SuperscriptBox["x2", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"dx1", " ", 
           RowBox[{"(", 
            RowBox[{"16", "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], "2"], "-", 
             RowBox[{"480", " ", "x1"}], "+", 
             RowBox[{"240", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1"}], "+", 
             RowBox[{"5232", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"2616", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"327", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"24640", " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"12320", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"1540", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"47088", " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"23544", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"2943", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"38880", " ", 
              SuperscriptBox["x1", "5"]}], "+", 
             RowBox[{"19440", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "5"]}], "-", 
             RowBox[{"2430", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "5"]}], "+", 
             RowBox[{"11664", " ", 
              SuperscriptBox["x1", "6"]}], "-", 
             RowBox[{"5832", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "6"]}], "+", 
             RowBox[{"729", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "6"]}], "-", 
             RowBox[{"192", " ", "x2"}], "+", 
             RowBox[{"104", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x2"}], "+", 
             RowBox[{"2880", " ", "x1", " ", "x2"}], "-", 
             RowBox[{"1560", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", "x2"}], 
             "+", 
             RowBox[{"210", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              "x2"}], "-", 
             RowBox[{"16768", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"9296", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"1276", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"54400", " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"31600", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"4500", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"37440", " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
             RowBox[{"18360", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
             RowBox[{"2250", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
             RowBox[{"77760", " ", 
              SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
             RowBox[{"42120", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
             RowBox[{"5670", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
             RowBox[{"896", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"600", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"103", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"14464", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"9872", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"1708", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"32944", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"23008", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"4122", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"214880", " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"134000", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"20940", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"14256", " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"3528", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"544", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"464", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"100", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"31936", " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"22528", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"3972", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"65152", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"39472", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"5796", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"162080", " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"108960", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"17980", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"2064", " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"1288", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"193", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"38816", " ", "x1", " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"27008", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"4662", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"81952", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"54648", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"8969", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"3040", " ", 
              SuperscriptBox["x2", "5"]}], "-", 
             RowBox[{"2040", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "5"]}], "+", 
             RowBox[{"338", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "5"]}], "+", 
             RowBox[{"18944", " ", "x1", " ", 
              SuperscriptBox["x2", "5"]}], "-", 
             RowBox[{"13032", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "5"]}], "+", 
             RowBox[{"2218", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "5"]}], "-", 
             RowBox[{"1152", " ", 
              SuperscriptBox["x2", "6"]}], "+", 
             RowBox[{"792", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "6"]}], "-", 
             RowBox[{"135", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "6"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}], " ", 
           SuperscriptBox["x2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"18", " ", "x1"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"2", " ", "x2"}], "-", 
             RowBox[{"18", " ", "x1", " ", "x2"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "x1"}], "+", 
             SuperscriptBox["x1", "2"], "-", 
             RowBox[{"2", " ", "x2"}], "-", 
             RowBox[{"2", " ", "x1", " ", "x2"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "dx2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "15"}], " ", "x1"}], "+", 
             RowBox[{"11", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1"}], "+", 
             RowBox[{"300", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"220", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"40", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"2010", " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"1474", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"268", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"5100", " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"3740", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"680", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"3375", " ", 
              SuperscriptBox["x1", "5"]}], "+", 
             RowBox[{"2475", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "5"]}], "-", 
             RowBox[{"450", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "5"]}], "-", 
             RowBox[{"42", " ", "x1", " ", "x2"}], "+", 
             RowBox[{"29", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", "x2"}], 
             "-", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              "x2"}], "+", 
             RowBox[{"654", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"467", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"83", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"2622", " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"1903", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"343", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"2010", " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
             RowBox[{"1465", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
             RowBox[{"265", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
             RowBox[{"141", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"107", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"462", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"346", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"64", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"321", " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"239", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"44", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"84", " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"67", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"84", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"67", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", "x1"}], "+", "x2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"20", " ", "x1"}], "+", 
             RowBox[{"118", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"4", " ", "x2"}], "+", 
             RowBox[{"20", " ", "x1", " ", "x2"}], "-", 
             RowBox[{"92", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"20", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"118", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"20", " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             SuperscriptBox["x2", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "dx1", " ", 
           RowBox[{"(", 
            RowBox[{"20", "-", 
             RowBox[{"13", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], "-", 
             RowBox[{"500", " ", "x1"}], "+", 
             RowBox[{"325", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "-", 
             RowBox[{"50", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1"}], "+", 
             RowBox[{"4360", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"2834", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"436", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"15400", " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"10010", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"1540", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"19620", " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"12753", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"1962", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"8100", " ", 
              SuperscriptBox["x1", "5"]}], "+", 
             RowBox[{"5265", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "5"]}], "-", 
             RowBox[{"810", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "5"]}], "-", 
             RowBox[{"116", " ", "x2"}], "+", 
             RowBox[{"78", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x2"}], "+", 
             RowBox[{"644", " ", "x1", " ", "x2"}], "-", 
             RowBox[{"412", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", "x2"}], 
             "+", 
             RowBox[{"68", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              "x2"}], "-", 
             RowBox[{"132", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"112", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"34", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"6964", " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"5372", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"988", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"42408", " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
             RowBox[{"29502", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
             RowBox[{"4995", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"82", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"1628", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"1234", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"236", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"2628", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"2062", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"424", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"42004", " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"29582", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"5068", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"196", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"124", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"4476", " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"3348", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"612", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"14384", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"10256", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"1770", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"352", " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"247", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"42", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"2992", " ", "x1", " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"2201", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"394", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["x2", "5"]}], "-", 
             RowBox[{"106", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "5"]}], "+", 
             RowBox[{"19", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "5"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", "x1"}], "+", "x2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"18", " ", "x1"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"2", " ", "x2"}], "-", 
             RowBox[{"18", " ", "x1", " ", "x2"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "x1"}], "+", 
             SuperscriptBox["x1", "2"], "-", 
             RowBox[{"2", " ", "x2"}], "-", 
             RowBox[{"2", " ", "x1", " ", "x2"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "dx2", " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], "3"], "-", 
             RowBox[{"180", " ", "x1"}], "+", 
             RowBox[{"240", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "-", 
             RowBox[{"105", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1"}], "+", 
             RowBox[{"708", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"944", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"413", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"59", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"540", " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"720", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"315", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"72", " ", "x2"}], "+", 
             RowBox[{"96", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "-", 
             RowBox[{"42", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x2"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x2"}], "+", 
             RowBox[{"240", " ", "x1", " ", "x2"}], "-", 
             RowBox[{"320", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", "x2"}], 
             "+", 
             RowBox[{"140", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              "x2"}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              "x2"}], "-", 
             RowBox[{"168", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"224", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"98", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"80", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"35", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"60", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"80", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"35", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", "x1"}], "+", "x2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"20", " ", "x1"}], "+", 
             RowBox[{"118", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"4", " ", "x2"}], "+", 
             RowBox[{"20", " ", "x1", " ", "x2"}], "-", 
             RowBox[{"92", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"20", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"118", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"20", " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             SuperscriptBox["x2", "4"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "dx1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "+", 
             RowBox[{"20", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], "3"], "+", 
             RowBox[{"320", " ", "x1"}], "-", 
             RowBox[{"400", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "+", 
             RowBox[{"160", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1"}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1"}], "-", 
             RowBox[{"1888", " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"2360", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"944", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"118", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"2880", " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"3600", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"1440", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"1296", " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"1620", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"648", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"16", " ", "x2"}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x2"}], "+", 
             RowBox[{"640", " ", "x1", " ", "x2"}], "-", 
             RowBox[{"880", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", "x2"}], 
             "+", 
             RowBox[{"400", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              "x2"}], "-", 
             RowBox[{"60", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              "x2"}], "-", 
             RowBox[{"688", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"1040", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"524", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"88", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"7200", " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"9360", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"3960", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"540", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"56", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"2240", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"2960", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"1280", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"180", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"4048", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"5240", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"2204", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"298", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"112", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"144", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"1280", " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"1680", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"720", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"100", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"64", " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"84", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "2"], " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], "3"], " ", 
              SuperscriptBox["x2", "4"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}], " ", 
           SuperscriptBox["x2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"18", " ", "x1"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"2", " ", "x2"}], "-", 
             RowBox[{"18", " ", "x1", " ", "x2"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "x1"}], "+", 
             SuperscriptBox["x1", "2"], "-", 
             RowBox[{"2", " ", "x2"}], "-", 
             RowBox[{"2", " ", "x1", " ", "x2"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "dx2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"25", " ", "x1"}], "-", 
             RowBox[{"218", " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"770", " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"981", " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"405", " ", 
              SuperscriptBox["x1", "5"]}], "+", 
             RowBox[{"18", " ", "x2"}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "-", 
             RowBox[{"200", " ", "x1", " ", "x2"}], "+", 
             RowBox[{"60", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", "x2"}], 
             "+", 
             RowBox[{"1004", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"310", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"1480", " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"460", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
             RowBox[{"3438", " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
             RowBox[{"819", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
             RowBox[{"38", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"50", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"20", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"34", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"36", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"4310", " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"1180", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"80", " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"20", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"1472", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"418", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"205", " ", "x1", " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"60", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["x2", "5"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "5"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "x2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", "x1"}], "+", "x2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"20", " ", "x1"}], "+", 
             RowBox[{"118", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"4", " ", "x2"}], "+", 
             RowBox[{"20", " ", "x1", " ", "x2"}], "-", 
             RowBox[{"92", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"20", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"118", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"20", " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             SuperscriptBox["x2", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"dx1", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "eps"}], "-", 
             RowBox[{"120", " ", "x1"}], "+", 
             RowBox[{"30", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1"}], "+", 
             RowBox[{"1308", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"327", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"6160", " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"1540", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"11772", " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"2943", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"9720", " ", 
              SuperscriptBox["x1", "5"]}], "+", 
             RowBox[{"2430", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "5"]}], "+", 
             RowBox[{"2916", " ", 
              SuperscriptBox["x1", "6"]}], "-", 
             RowBox[{"729", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "6"]}], "-", 
             RowBox[{"44", " ", "x2"}], "+", 
             RowBox[{"14", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x2"}], "+", 
             RowBox[{"480", " ", "x1", " ", "x2"}], "-", 
             RowBox[{"150", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", "x2"}], 
             "-", 
             RowBox[{"520", " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
             RowBox[{"76", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
             RowBox[{"6000", " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"2580", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
             RowBox[{"38484", " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
             RowBox[{"13050", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
             RowBox[{"32400", " ", 
              SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
             RowBox[{"10530", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
             RowBox[{"88", " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"31", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"1360", " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"460", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"3072", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"1146", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"32880", " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"10380", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"37224", " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"12735", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"2400", " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"780", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"8040", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"2388", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"6800", " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{"2780", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x2", "3"]}], "-", 
             RowBox[{"172", " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"49", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"2040", " ", "x1", " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"630", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "4"]}], "-", 
             RowBox[{"1532", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"329", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x2", "4"]}], "+", 
             RowBox[{"164", " ", 
              SuperscriptBox["x2", "5"]}], "-", 
             RowBox[{"50", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "5"]}], "+", 
             RowBox[{"640", " ", "x1", " ", 
              SuperscriptBox["x2", "5"]}], "-", 
             RowBox[{"190", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", "x1", " ", 
              SuperscriptBox["x2", "5"]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["x2", "6"]}], "+", 
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
              SuperscriptBox["x2", "6"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", "x1"}], "-", "x2"}], ")"}], " ", "x2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"18", " ", "x1"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"2", " ", "x2"}], "-", 
             RowBox[{"18", " ", "x1", " ", "x2"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "x1"}], "+", 
             SuperscriptBox["x1", "2"], "-", 
             RowBox[{"2", " ", "x2"}], "-", 
             RowBox[{"2", " ", "x1", " ", "x2"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}]}], ")"}]}]}]}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.964435503520892*^9, 3.96443550752987*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"83fed499-c79e-4fdb-9cc0-b5e356b7a71f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Periods and Jacobian", "Section",
 CellChangeTimes->{{3.920112255443536*^9, 3.920112262208085*^9}, {
  3.953019565576509*^9, 3.9530195657962027`*^9}, {3.95388119756787*^9, 
  3.9538812015046186`*^9}},ExpressionUUID->"46c0e1cc-b1b3-4620-8d24-\
404bbc3f4d1d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]0", "=", 
    RowBox[{"1", "+", 
     RowBox[{"3", " ", "x1"}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["x1", "2"]}], "+", 
     RowBox[{"93", " ", 
      SuperscriptBox["x1", "3"]}], "+", 
     RowBox[{"639", " ", 
      SuperscriptBox["x1", "4"]}], "+", 
     RowBox[{"4653", " ", 
      SuperscriptBox["x1", "5"]}], "+", 
     RowBox[{"35169", " ", 
      SuperscriptBox["x1", "6"]}], "+", 
     RowBox[{"272835", " ", 
      SuperscriptBox["x1", "7"]}], "+", 
     RowBox[{"2157759", " ", 
      SuperscriptBox["x1", "8"]}], "+", 
     RowBox[{"17319837", " ", 
      SuperscriptBox["x1", "9"]}], "+", 
     RowBox[{"140668065", " ", 
      SuperscriptBox["x1", "10"]}], "+", "x2", "+", 
     RowBox[{"12", " ", "x1", " ", "x2"}], "+", 
     RowBox[{"135", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
     RowBox[{"1488", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
     RowBox[{"15975", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
     RowBox[{"167508", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
     RowBox[{"1723281", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
     RowBox[{"17461440", " ", 
      SuperscriptBox["x1", "7"], " ", "x2"}], "+", 
     RowBox[{"174778479", " ", 
      SuperscriptBox["x1", "8"], " ", "x2"}], "+", 
     RowBox[{"1731983700", " ", 
      SuperscriptBox["x1", "9"], " ", "x2"}], "+", 
     RowBox[{"17020835865", " ", 
      SuperscriptBox["x1", "10"], " ", "x2"}], "+", 
     SuperscriptBox["x2", "2"], "+", 
     RowBox[{"27", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"540", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"9300", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"143775", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"2051973", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"27572496", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"353594160", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"4369461975", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"52392506925", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"612750091140", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     SuperscriptBox["x2", "3"], "+", 
     RowBox[{"48", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"1500", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"37200", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"782775", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"14591808", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"248152464", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"3928824000", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"58744988775", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"838280110800", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"11506085044740", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     SuperscriptBox["x2", "4"], "+", 
     RowBox[{"75", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"3375", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"113925", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"3131100", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"73871028", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"1550952900", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"29711731500", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"528704898975", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"8854333670325", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"140949541798065", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     SuperscriptBox["x2", "5"], "+", 
     RowBox[{"108", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"6615", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"291648", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"10144764", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"295484112", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"7506612036", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"171139573440", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"3574045117071", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"69417975975348", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"1268545876182585", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     SuperscriptBox["x2", "6"], "+", 
     RowBox[{"147", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"11760", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"656208", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"28179900", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"993154932", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"30026448144", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"803405219760", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"19458690081831", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"433862349845925", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"9020770675076160", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     SuperscriptBox["x2", "7"], "+", 
     RowBox[{"192", " ", "x1", " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"19440", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"1339200", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"69587100", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"2918659392", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"103560606864", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"3213620879040", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"89351127926775", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"2266709419603200", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"53204137246877760", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     SuperscriptBox["x2", "8"], "+", 
     RowBox[{"243", " ", "x1", " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"30375", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"2531925", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"156570975", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"7707084957", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"317154358521", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"11297885902875", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"357404511707100", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"10235609722895700", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"269345944812318660", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     SuperscriptBox["x2", "9"], "+", 
     RowBox[{"300", " ", "x1", " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"45375", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"4501200", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"326672775", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"18649242612", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"880984329225", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"35706898656000", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"1275183998559900", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"40942438891582800", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"1200418346632679460", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     SuperscriptBox["x2", "10"], "+", 
     RowBox[{"363", " ", "x1", " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"65340", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"7607028", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"640278639", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"41960795877", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"2255319882816", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"103192937115840", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"4131596155334076", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"147802204398613908", " ", 
      SuperscriptBox["x1", "9"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"4801673386530717840", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "10"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]11", "=", 
    RowBox[{
     RowBox[{"4", " ", "x1"}], "+", 
     RowBox[{"26", " ", 
      SuperscriptBox["x1", "2"]}], "+", 
     FractionBox[
      RowBox[{"526", " ", 
       SuperscriptBox["x1", "3"]}], "3"], "+", 
     RowBox[{"1253", " ", 
      SuperscriptBox["x1", "4"]}], "+", 
     FractionBox[
      RowBox[{"46679", " ", 
       SuperscriptBox["x1", "5"]}], "5"], "+", 
     FractionBox[
      RowBox[{"1074631", " ", 
       SuperscriptBox["x1", "6"]}], "15"], "+", 
     FractionBox[
      RowBox[{"3932793", " ", 
       SuperscriptBox["x1", "7"]}], "7"], "+", 
     FractionBox[
      RowBox[{"313561263", " ", 
       SuperscriptBox["x1", "8"]}], "70"], "+", 
     FractionBox[
      RowBox[{"22795118461", " ", 
       SuperscriptBox["x1", "9"]}], "630"], "+", 
     FractionBox[
      RowBox[{"62024208367", " ", 
       SuperscriptBox["x1", "10"]}], "210"], "+", 
     RowBox[{"2", " ", "x2"}], "+", 
     RowBox[{"28", " ", "x1", " ", "x2"}], "+", 
     RowBox[{"324", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
     FractionBox[
      RowBox[{"10648", " ", 
       SuperscriptBox["x1", "3"], " ", "x2"}], "3"], "+", 
     RowBox[{"37715", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
     FractionBox[
      RowBox[{"1959624", " ", 
       SuperscriptBox["x1", "5"], " ", "x2"}], "5"], "+", 
     FractionBox[
      RowBox[{"60042409", " ", 
       SuperscriptBox["x1", "6"], " ", "x2"}], "15"], "+", 
     FractionBox[
      RowBox[{"282256272", " ", 
       SuperscriptBox["x1", "7"], " ", "x2"}], "7"], "+", 
     FractionBox[
      RowBox[{"28117238643", " ", 
       SuperscriptBox["x1", "8"], " ", "x2"}], "70"], "+", 
     FractionBox[
      RowBox[{"249774179230", " ", 
       SuperscriptBox["x1", "9"], " ", "x2"}], "63"], "+", 
     FractionBox[
      RowBox[{"8154815672707", " ", 
       SuperscriptBox["x1", "10"], " ", "x2"}], "210"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"81", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"1566", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     FractionBox[
      RowBox[{"77710", " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"]}], "3"], "+", 
     RowBox[{"387360", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     FractionBox[
      RowBox[{"26936784", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "2"]}], "5"], "+", 
     FractionBox[
      RowBox[{"1064075404", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "2"]}], "15"], "+", 
     FractionBox[
      RowBox[{"6265724868", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "2"]}], "7"], "+", 
     FractionBox[
      RowBox[{"152820686745", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "2"]}], "14"], "+", 
     FractionBox[
      RowBox[{"16311602547515", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "2"]}], "126"], "+", 
     FractionBox[
      RowBox[{"52503269567892", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "2"]}], "35"], "+", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["x2", "3"]}], "3"], "+", 
     RowBox[{"168", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"4950", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     FractionBox[
      RowBox[{"348040", " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "3"]}], "3"], "+", 
     RowBox[{"2332610", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     FractionBox[
      RowBox[{"209790224", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "3"]}], "5"], "+", 
     FractionBox[
      RowBox[{"3467951172", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "3"]}], "5"], "+", 
     FractionBox[
      RowBox[{"75119518800", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "3"]}], "7"], "+", 
     FractionBox[
      RowBox[{"2204121931605", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "3"]}], "14"], "+", 
     FractionBox[
      RowBox[{"139294761543520", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "3"]}], "63"], "+", 
     FractionBox[
      RowBox[{"3143551713303716", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "3"]}], "105"], "+", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox["x2", "4"]}], "6"], "+", 
     FractionBox[
      RowBox[{"585", " ", "x1", " ", 
       SuperscriptBox["x2", "4"]}], "2"], "+", 
     FractionBox[
      RowBox[{"24525", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "4"]}], "2"], "+", 
     FractionBox[
      RowBox[{"2327045", " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "4"]}], "6"], "+", 
     RowBox[{"10113215", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     FractionBox[
      RowBox[{"1144141929", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "4"]}], "5"], "+", 
     RowBox[{"4645129545", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     FractionBox[
      RowBox[{"605906291925", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "4"]}], "7"], "+", 
     FractionBox[
      RowBox[{"10535371074360", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "4"]}], "7"], "+", 
     FractionBox[
      RowBox[{"1557119845146580", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "4"]}], "63"], "+", 
     FractionBox[
      RowBox[{"5803250230705928", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "4"]}], "15"], "+", 
     FractionBox[
      RowBox[{"137", " ", 
       SuperscriptBox["x2", "5"]}], "30"], "+", 
     FractionBox[
      RowBox[{"2286", " ", "x1", " ", 
       SuperscriptBox["x2", "5"]}], "5"], "+", 
     FractionBox[
      RowBox[{"51849", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "5"]}], "2"], "+", 
     FractionBox[
      RowBox[{"15986768", " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "5"]}], "15"], "+", 
     FractionBox[
      RowBox[{"175106043", " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "5"]}], "5"], "+", 
     FractionBox[
      RowBox[{"4872051828", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "5"]}], "5"], "+", 
     FractionBox[
      RowBox[{"119236327749", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "5"]}], "5"], "+", 
     FractionBox[
      RowBox[{"3689683077168", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "5"]}], "7"], "+", 
     FractionBox[
      RowBox[{"375340400636058", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "5"]}], "35"], "+", 
     FractionBox[
      RowBox[{"9166129549805228", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "5"]}], "45"], "+", 
     FractionBox[
      RowBox[{"18255447942906174", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "5"]}], "5"], "+", 
     FractionBox[
      RowBox[{"49", " ", 
       SuperscriptBox["x2", "6"]}], "10"], "+", 
     FractionBox[
      RowBox[{"6643", " ", "x1", " ", 
       SuperscriptBox["x2", "6"]}], "10"], "+", 
     RowBox[{"49028", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     FractionBox[
      RowBox[{"12719196", " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "6"]}], "5"], "+", 
     RowBox[{"102917115", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     FractionBox[
      RowBox[{"17278375653", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "6"]}], "5"], "+", 
     FractionBox[
      RowBox[{"501967351116", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "6"]}], "5"], "+", 
     FractionBox[
      RowBox[{"18186217844652", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "6"]}], "7"], "+", 
     FractionBox[
      RowBox[{"305830487061099", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "6"]}], "5"], "+", 
     FractionBox[
      RowBox[{"11978296757071645", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "6"]}], "9"], "+", 
     FractionBox[
      RowBox[{"406363501131099512", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "6"]}], "15"], "+", 
     FractionBox[
      RowBox[{"363", " ", 
       SuperscriptBox["x2", "7"]}], "70"], "+", 
     FractionBox[
      RowBox[{"32048", " ", "x1", " ", 
       SuperscriptBox["x2", "7"]}], "35"], "+", 
     FractionBox[
      RowBox[{"597564", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "7"]}], "7"], "+", 
     FractionBox[
      RowBox[{"38215440", " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "7"]}], "7"], "+", 
     FractionBox[
      RowBox[{"1867561245", " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "7"]}], "7"], "+", 
     FractionBox[
      RowBox[{"372466383696", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "7"]}], "35"], "+", 
     FractionBox[
      RowBox[{"12676560085332", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "7"]}], "35"], "+", 
     RowBox[{"10851213179664", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"292778216738865", " ", 
      SuperscriptBox["x1", "8"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     FractionBox[
      RowBox[{"65130537276856480", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "7"]}], "9"], "+", 
     FractionBox[
      RowBox[{"2490604997370951032", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "7"]}], "15"], "+", 
     FractionBox[
      RowBox[{"761", " ", 
       SuperscriptBox["x2", "8"]}], "140"], "+", 
     FractionBox[
      RowBox[{"169803", " ", "x1", " ", 
       SuperscriptBox["x2", "8"]}], "140"], "+", 
     FractionBox[
      RowBox[{"3904875", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "8"]}], "28"], "+", 
     FractionBox[
      RowBox[{"301894065", " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "8"]}], "28"], "+", 
     FractionBox[
      RowBox[{"17538715755", " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "8"]}], "28"], "+", 
     FractionBox[
      RowBox[{"4100174930709", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "8"]}], "140"], "+", 
     FractionBox[
      RowBox[{"23090135459391", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "8"]}], "20"], "+", 
     FractionBox[
      RowBox[{"158620724487225", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "8"]}], "4"], "+", 
     FractionBox[
      RowBox[{"2431576861837695", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "8"]}], "2"], "+", 
     FractionBox[
      RowBox[{"609885573606565685", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "8"]}], "18"], "+", 
     FractionBox[
      RowBox[{"8705065138140647133", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "8"]}], "10"], "+", 
     FractionBox[
      RowBox[{"7129", " ", 
       SuperscriptBox["x2", "9"]}], "1260"], "+", 
     FractionBox[
      RowBox[{"32705", " ", "x1", " ", 
       SuperscriptBox["x2", "9"]}], "21"], "+", 
     FractionBox[
      RowBox[{"18192625", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "9"]}], "84"], "+", 
     FractionBox[
      RowBox[{"139426540", " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "9"]}], "7"], "+", 
     FractionBox[
      RowBox[{"38000328795", " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "9"]}], "28"], "+", 
     FractionBox[
      RowBox[{"367656992703", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "9"]}], "5"], "+", 
     FractionBox[
      RowBox[{"13297711341915", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "9"]}], "4"], "+", 
     RowBox[{"129793317482400", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     FractionBox[
      RowBox[{"8975669381076255", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "9"]}], "2"], "+", 
     FractionBox[
      RowBox[{"1260713586104714170", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "9"]}], "9"], "+", 
     FractionBox[
      RowBox[{"120180739773979803919", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "9"]}], "30"], "+", 
     FractionBox[
      RowBox[{"7381", " ", 
       SuperscriptBox["x2", "10"]}], "1260"], "+", 
     FractionBox[
      RowBox[{"819181", " ", "x1", " ", 
       SuperscriptBox["x2", "10"]}], "420"], "+", 
     FractionBox[
      RowBox[{"2259345", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "10"]}], "7"], "+", 
     FractionBox[
      RowBox[{"1219115183", " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "10"]}], "35"], "+", 
     FractionBox[
      RowBox[{"55029827853", " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "10"]}], "20"], "+", 
     FractionBox[
      RowBox[{"3420808389999", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "10"]}], "20"], "+", 
     FractionBox[
      RowBox[{"43962251220888", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "10"]}], "5"], "+", 
     RowBox[{"387243033067176", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     FractionBox[
      RowBox[{"149996506368250971", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "10"]}], "10"], "+", 
     FractionBox[
      RowBox[{"46911991868472313297", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "10"]}], "90"], "+", 
     FractionBox[
      RowBox[{"247563989627755684598", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "10"]}], "15"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "x1"}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"93", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"639", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"4653", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"35169", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"272835", " ", 
         SuperscriptBox["x1", "7"]}], "+", 
        RowBox[{"2157759", " ", 
         SuperscriptBox["x1", "8"]}], "+", 
        RowBox[{"17319837", " ", 
         SuperscriptBox["x1", "9"]}], "+", 
        RowBox[{"140668065", " ", 
         SuperscriptBox["x1", "10"]}], "+", "x2", "+", 
        RowBox[{"12", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"135", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"1488", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"15975", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"167508", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"1723281", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"17461440", " ", 
         SuperscriptBox["x1", "7"], " ", "x2"}], "+", 
        RowBox[{"174778479", " ", 
         SuperscriptBox["x1", "8"], " ", "x2"}], "+", 
        RowBox[{"1731983700", " ", 
         SuperscriptBox["x1", "9"], " ", "x2"}], "+", 
        RowBox[{"17020835865", " ", 
         SuperscriptBox["x1", "10"], " ", "x2"}], "+", 
        SuperscriptBox["x2", "2"], "+", 
        RowBox[{"27", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"540", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"9300", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"143775", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2051973", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"27572496", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"353594160", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4369461975", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"52392506925", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"612750091140", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        SuperscriptBox["x2", "3"], "+", 
        RowBox[{"48", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1500", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"37200", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"782775", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"14591808", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"248152464", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3928824000", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"58744988775", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"838280110800", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"11506085044740", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        SuperscriptBox["x2", "4"], "+", 
        RowBox[{"75", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3375", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"113925", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3131100", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"73871028", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1550952900", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"29711731500", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"528704898975", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"8854333670325", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"140949541798065", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        SuperscriptBox["x2", "5"], "+", 
        RowBox[{"108", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6615", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"291648", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"10144764", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"295484112", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7506612036", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"171139573440", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3574045117071", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"69417975975348", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1268545876182585", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        SuperscriptBox["x2", "6"], "+", 
        RowBox[{"147", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"11760", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"656208", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"28179900", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"993154932", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"30026448144", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"803405219760", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"19458690081831", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"433862349845925", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"9020770675076160", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        SuperscriptBox["x2", "7"], "+", 
        RowBox[{"192", " ", "x1", " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"19440", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"1339200", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"69587100", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"2918659392", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"103560606864", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"3213620879040", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"89351127926775", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"2266709419603200", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"53204137246877760", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        SuperscriptBox["x2", "8"], "+", 
        RowBox[{"243", " ", "x1", " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"30375", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"2531925", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"156570975", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"7707084957", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"317154358521", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"11297885902875", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"357404511707100", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"10235609722895700", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"269345944812318660", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        SuperscriptBox["x2", "9"], "+", 
        RowBox[{"300", " ", "x1", " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"45375", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"4501200", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"326672775", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"18649242612", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"880984329225", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"35706898656000", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"1275183998559900", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"40942438891582800", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"1200418346632679460", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        SuperscriptBox["x2", "10"], "+", 
        RowBox[{"363", " ", "x1", " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"65340", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"7607028", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"640278639", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"41960795877", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"2255319882816", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"103192937115840", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"4131596155334076", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"147802204398613908", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"4801673386530717840", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "10"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "x1", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]12", "=", 
    RowBox[{
     RowBox[{"6", " ", "x1"}], "+", 
     RowBox[{"45", " ", 
      SuperscriptBox["x1", "2"]}], "+", 
     RowBox[{"341", " ", 
      SuperscriptBox["x1", "3"]}], "+", 
     FractionBox[
      RowBox[{"5325", " ", 
       SuperscriptBox["x1", "4"]}], "2"], "+", 
     FractionBox[
      RowBox[{"212487", " ", 
       SuperscriptBox["x1", "5"]}], "10"], "+", 
     FractionBox[
      RowBox[{"1723281", " ", 
       SuperscriptBox["x1", "6"]}], "10"], "+", 
     FractionBox[
      RowBox[{"19807821", " ", 
       SuperscriptBox["x1", "7"]}], "14"], "+", 
     FractionBox[
      RowBox[{"1642054599", " ", 
       SuperscriptBox["x1", "8"]}], "140"], "+", 
     FractionBox[
      RowBox[{"41157705991", " ", 
       SuperscriptBox["x1", "9"]}], "420"], "+", 
     FractionBox[
      RowBox[{"23072688617", " ", 
       SuperscriptBox["x1", "10"]}], "28"], "+", 
     RowBox[{"12", " ", "x1", " ", "x2"}], "+", 
     RowBox[{"225", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
     RowBox[{"3224", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
     FractionBox[
      RowBox[{"82005", " ", 
       SuperscriptBox["x1", "4"], " ", "x2"}], "2"], "+", 
     FractionBox[
      RowBox[{"2428866", " ", 
       SuperscriptBox["x1", "5"], " ", "x2"}], "5"], "+", 
     FractionBox[
      RowBox[{"54898809", " ", 
       SuperscriptBox["x1", "6"], " ", "x2"}], "10"], "+", 
     FractionBox[
      RowBox[{"419947632", " ", 
       SuperscriptBox["x1", "7"], " ", "x2"}], "7"], "+", 
     FractionBox[
      RowBox[{"89506001079", " ", 
       SuperscriptBox["x1", "8"], " ", "x2"}], "140"], "+", 
     FractionBox[
      RowBox[{"140319546095", " ", 
       SuperscriptBox["x1", "9"], " ", "x2"}], "21"], "+", 
     FractionBox[
      RowBox[{"1925280042257", " ", 
       SuperscriptBox["x1", "10"], " ", "x2"}], "28"], "+", 
     RowBox[{"18", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"630", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"14570", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     FractionBox[
      RowBox[{"546345", " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"]}], "2"], "+", 
     FractionBox[
      RowBox[{"44850267", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "2"]}], "10"], "+", 
     FractionBox[
      RowBox[{"335793612", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "2"]}], "5"], "+", 
     FractionBox[
      RowBox[{"6578815788", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "2"]}], "7"], "+", 
     FractionBox[
      RowBox[{"349654057155", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "2"]}], "28"], "+", 
     FractionBox[
      RowBox[{"13377870965195", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "2"]}], "84"], "+", 
     FractionBox[
      RowBox[{"13753144848663", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "2"]}], "7"], "+", 
     RowBox[{"24", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"1350", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"45880", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     FractionBox[
      RowBox[{"2378145", " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "3"]}], "2"], "+", 
     FractionBox[
      RowBox[{"129068016", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "3"]}], "5"], "+", 
     FractionBox[
      RowBox[{"2470692588", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "3"]}], "5"], "+", 
     FractionBox[
      RowBox[{"60263794800", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "3"]}], "7"], "+", 
     FractionBox[
      RowBox[{"3903396819795", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "3"]}], "28"], "+", 
     FractionBox[
      RowBox[{"44709542697380", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "3"]}], "21"], "+", 
     FractionBox[
      RowBox[{"216949602681383", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "3"]}], "7"], "+", 
     RowBox[{"30", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"2475", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"116095", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"3973515", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     FractionBox[
      RowBox[{"550808181", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "4"]}], "5"], "+", 
     RowBox[{"2623079865", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     FractionBox[
      RowBox[{"389568818925", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "4"]}], "7"], "+", 
     FractionBox[
      RowBox[{"30195992321055", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "4"]}], "28"], "+", 
     FractionBox[
      RowBox[{"1631521399934855", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "4"]}], "84"], "+", 
     FractionBox[
      RowBox[{"1317290730486731", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "4"]}], "4"], "+", 
     RowBox[{"36", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"4095", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"253456", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"11070675", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     FractionBox[
      RowBox[{"1907748612", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "5"]}], "5"], "+", 
     FractionBox[
      RowBox[{"55289501421", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "5"]}], "5"], "+", 
     FractionBox[
      RowBox[{"1964388427056", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "5"]}], "7"], "+", 
     FractionBox[
      RowBox[{"897457447186443", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "5"]}], "140"], "+", 
     FractionBox[
      RowBox[{"2016374909718169", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "5"]}], "15"], "+", 
     FractionBox[
      RowBox[{"10502500973119155", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "5"]}], "4"], "+", 
     RowBox[{"42", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"6300", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"497364", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"26994555", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     FractionBox[
      RowBox[{"5659764957", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "6"]}], "5"], "+", 
     FractionBox[
      RowBox[{"196135965564", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "6"]}], "5"], "+", 
     FractionBox[
      RowBox[{"8212305779964", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "6"]}], "7"], "+", 
     FractionBox[
      RowBox[{"623894115753909", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "6"]}], "20"], "+", 
     FractionBox[
      RowBox[{"9040604908960625", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "6"]}], "12"], "+", 
     RowBox[{"16791785617126520", " ", 
      SuperscriptBox["x1", "10"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"48", " ", "x1", " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"9180", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"900240", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"59430195", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     FractionBox[
      RowBox[{"14895481392", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "7"]}], "5"], "+", 
     FractionBox[
      RowBox[{"608187223644", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "7"]}], "5"], "+", 
     FractionBox[
      RowBox[{"29635602240816", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "7"]}], "7"], "+", 
     FractionBox[
      RowBox[{"3629516407835175", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "7"]}], "28"], "+", 
     FractionBox[
      RowBox[{"75006814876479200", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "7"]}], "21"], "+", 
     FractionBox[
      RowBox[{"630667760692266440", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "7"]}], "7"], "+", 
     RowBox[{"54", " ", "x1", " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"12825", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     RowBox[{"1529385", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "8"]}], "+", 
     FractionBox[
      RowBox[{"241340715", " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "8"]}], "2"], "+", 
     FractionBox[
      RowBox[{"71256102489", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "8"]}], "10"], "+", 
     FractionBox[
      RowBox[{"3385338503547", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "8"]}], "10"], "+", 
     FractionBox[
      RowBox[{"189922114614375", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "8"]}], "14"], "+", 
     FractionBox[
      RowBox[{"6633574920182925", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "8"]}], "14"], "+", 
     FractionBox[
      RowBox[{"620507348687694325", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "8"]}], "42"], "+", 
     FractionBox[
      RowBox[{"5861782850985244755", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "8"]}], "14"], "+", 
     RowBox[{"60", " ", "x1", " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"17325", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     RowBox[{"2468840", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "9"]}], "+", 
     FractionBox[
      RowBox[{"458864835", " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "9"]}], "2"], "+", 
     FractionBox[
      RowBox[{"78810593862", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "9"]}], "5"], "+", 
     FractionBox[
      RowBox[{"1724124176775", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "9"]}], "2"], "+", 
     FractionBox[
      RowBox[{"275823307188000", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "9"]}], "7"], "+", 
     FractionBox[
      RowBox[{"21801004097140125", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "9"]}], "14"], "+", 
     FractionBox[
      RowBox[{"1145482339961695450", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "9"]}], "21"], "+", 
     FractionBox[
      RowBox[{"24159138623387551355", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "9"]}], "14"], "+", 
     RowBox[{"66", " ", "x1", " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"22770", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     RowBox[{"3821246", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "10"]}], "+", 
     FractionBox[
      RowBox[{"826200375", " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "10"]}], "2"], "+", 
     FractionBox[
      RowBox[{"326673808461", " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "10"]}], "10"], "+", 
     FractionBox[
      RowBox[{"10188649775304", " ", 
       SuperscriptBox["x1", "6"], " ", 
       SuperscriptBox["x2", "10"]}], "5"], "+", 
     FractionBox[
      RowBox[{"737641664612424", " ", 
       SuperscriptBox["x1", "7"], " ", 
       SuperscriptBox["x2", "10"]}], "7"], "+", 
     FractionBox[
      RowBox[{"327468556962702441", " ", 
       SuperscriptBox["x1", "8"], " ", 
       SuperscriptBox["x2", "10"]}], "70"], "+", 
     FractionBox[
      RowBox[{"38411426511423729049", " ", 
       SuperscriptBox["x1", "9"], " ", 
       SuperscriptBox["x2", "10"]}], "210"], "+", 
     FractionBox[
      RowBox[{"44957105876203600222", " ", 
       SuperscriptBox["x1", "10"], " ", 
       SuperscriptBox["x2", "10"]}], "7"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "x1"}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"93", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"639", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"4653", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"35169", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"272835", " ", 
         SuperscriptBox["x1", "7"]}], "+", 
        RowBox[{"2157759", " ", 
         SuperscriptBox["x1", "8"]}], "+", 
        RowBox[{"17319837", " ", 
         SuperscriptBox["x1", "9"]}], "+", 
        RowBox[{"140668065", " ", 
         SuperscriptBox["x1", "10"]}], "+", "x2", "+", 
        RowBox[{"12", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"135", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"1488", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"15975", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"167508", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"1723281", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"17461440", " ", 
         SuperscriptBox["x1", "7"], " ", "x2"}], "+", 
        RowBox[{"174778479", " ", 
         SuperscriptBox["x1", "8"], " ", "x2"}], "+", 
        RowBox[{"1731983700", " ", 
         SuperscriptBox["x1", "9"], " ", "x2"}], "+", 
        RowBox[{"17020835865", " ", 
         SuperscriptBox["x1", "10"], " ", "x2"}], "+", 
        SuperscriptBox["x2", "2"], "+", 
        RowBox[{"27", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"540", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"9300", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"143775", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2051973", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"27572496", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"353594160", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4369461975", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"52392506925", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"612750091140", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        SuperscriptBox["x2", "3"], "+", 
        RowBox[{"48", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1500", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"37200", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"782775", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"14591808", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"248152464", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3928824000", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"58744988775", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"838280110800", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"11506085044740", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        SuperscriptBox["x2", "4"], "+", 
        RowBox[{"75", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3375", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"113925", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3131100", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"73871028", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1550952900", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"29711731500", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"528704898975", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"8854333670325", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"140949541798065", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        SuperscriptBox["x2", "5"], "+", 
        RowBox[{"108", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6615", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"291648", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"10144764", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"295484112", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7506612036", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"171139573440", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3574045117071", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"69417975975348", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1268545876182585", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        SuperscriptBox["x2", "6"], "+", 
        RowBox[{"147", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"11760", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"656208", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"28179900", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"993154932", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"30026448144", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"803405219760", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"19458690081831", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"433862349845925", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"9020770675076160", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        SuperscriptBox["x2", "7"], "+", 
        RowBox[{"192", " ", "x1", " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"19440", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"1339200", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"69587100", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"2918659392", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"103560606864", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"3213620879040", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"89351127926775", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"2266709419603200", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        RowBox[{"53204137246877760", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "7"]}], "+", 
        SuperscriptBox["x2", "8"], "+", 
        RowBox[{"243", " ", "x1", " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"30375", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"2531925", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"156570975", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"7707084957", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"317154358521", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"11297885902875", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"357404511707100", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"10235609722895700", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        RowBox[{"269345944812318660", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "8"]}], "+", 
        SuperscriptBox["x2", "9"], "+", 
        RowBox[{"300", " ", "x1", " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"45375", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"4501200", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"326672775", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"18649242612", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"880984329225", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"35706898656000", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"1275183998559900", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"40942438891582800", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        RowBox[{"1200418346632679460", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "9"]}], "+", 
        SuperscriptBox["x2", "10"], "+", 
        RowBox[{"363", " ", "x1", " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"65340", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"7607028", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"640278639", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"41960795877", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"2255319882816", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"103192937115840", " ", 
         SuperscriptBox["x1", "7"], " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"4131596155334076", " ", 
         SuperscriptBox["x1", "8"], " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"147802204398613908", " ", 
         SuperscriptBox["x1", "9"], " ", 
         SuperscriptBox["x2", "10"]}], "+", 
        RowBox[{"4801673386530717840", " ", 
         SuperscriptBox["x1", "10"], " ", 
         SuperscriptBox["x2", "10"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "x2", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invjac", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Psi]11", "/", "\[Psi]0"}], ",", "x1"}], "]"}], ",", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Psi]11", "/", "\[Psi]0"}], ",", "x2"}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Psi]12", "/", "\[Psi]0"}], ",", "x1"}], "]"}], ",", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Psi]12", "/", "\[Psi]0"}], ",", "x2"}], "]"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x1", ",", "0", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", "0", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jac", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Inverse", "[", "invjac", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "0", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "Normal"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.964435547664104*^9, 3.964435614817978*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"af756d29-e567-4010-a18a-3e8b56c35835"]
}, Closed]],

Cell[CellGroupData[{

Cell["F\[CloseCurlyQuote]s", "Section",
 CellChangeTimes->{{3.953019681024302*^9, 3.953019687737625*^9}, 
   3.9538811955540943`*^9},ExpressionUUID->"ae9b435c-cd6b-4c69-ac4b-\
4c00bf04a02a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F32", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "18"}], " ", "x1"}], "-", 
     RowBox[{"78", " ", 
      SuperscriptBox["x1", "2"]}], "-", 
     RowBox[{"534", " ", 
      SuperscriptBox["x1", "3"]}], "-", 
     RowBox[{"3942", " ", 
      SuperscriptBox["x1", "4"]}], "-", 
     RowBox[{"30186", " ", 
      SuperscriptBox["x1", "5"]}], "-", 
     RowBox[{"237066", " ", 
      SuperscriptBox["x1", "6"]}], "-", 
     RowBox[{"1896894", " ", 
      SuperscriptBox["x1", "7"]}], "-", 
     RowBox[{"30", " ", "x1", " ", "x2"}], "-", 
     RowBox[{"576", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
     RowBox[{"8538", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
     RowBox[{"108456", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
     RowBox[{"1267782", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
     RowBox[{"14094888", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
     RowBox[{"151536498", " ", 
      SuperscriptBox["x1", "7"], " ", "x2"}], "-", 
     RowBox[{"42", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"1794", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"46368", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"906816", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"15090330", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"226263510", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"3153318096", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"54", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"4032", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"160464", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"4471272", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"100446054", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"1954027200", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"34273866816", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"66", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"7590", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"430014", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"16174026", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"471508800", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"11547572160", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"248942513040", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"78", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"12768", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"975618", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"47607120", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"1747204224", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"52596804528", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"1366915003392", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"90", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"19866", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"1967952", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"120861504", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"5451845424", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"197851347600", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"6099964254720", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"102", " ", "x1", " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"29184", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"3636432", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"274425552", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"14921800080", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"642414263232", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "7"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F42", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", "x2"}], "-", 
     RowBox[{"30", " ", "x1", " ", "x2"}], "-", 
     RowBox[{"282", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
     RowBox[{"2946", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
     RowBox[{"30486", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
     RowBox[{"309774", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
     RowBox[{"3100170", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
     RowBox[{"30655506", " ", 
      SuperscriptBox["x1", "7"], " ", "x2"}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"96", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"1626", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"26856", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"408570", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"5770248", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"76832622", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"976774992", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"198", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"5352", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"127752", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"2665926", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"49678950", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"846069696", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"13412451456", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"336", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"13320", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"433752", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"11860146", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"281167968", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"5948447784", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"114841270416", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"510", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"27930", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"1190322", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"41249520", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"1210515888", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"31102623504", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"717641345904", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"720", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"52122", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"2816688", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"120579624", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"4287420624", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"131387232072", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"3567776425344", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"966", " ", "x1", " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"89376", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"5973408", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"309498480", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"13104653232", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"471909503040", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "7"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F52", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", "x1"}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox["x1", "2"]}], "-", 
     RowBox[{"93", " ", 
      SuperscriptBox["x1", "3"]}], "-", 
     RowBox[{"639", " ", 
      SuperscriptBox["x1", "4"]}], "-", 
     RowBox[{"4653", " ", 
      SuperscriptBox["x1", "5"]}], "-", 
     RowBox[{"35169", " ", 
      SuperscriptBox["x1", "6"]}], "-", 
     RowBox[{"272835", " ", 
      SuperscriptBox["x1", "7"]}], "-", 
     RowBox[{"3", " ", "x1", " ", "x2"}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
     RowBox[{"837", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
     RowBox[{"10224", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
     RowBox[{"116325", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
     RowBox[{"1266084", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
     RowBox[{"13368915", " ", 
      SuperscriptBox["x1", "7"], " ", "x2"}], "-", 
     RowBox[{"3", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"135", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"3348", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"63900", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"1046925", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"15509529", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"213902640", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"3", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"240", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"9300", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"255600", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"5699925", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"110289984", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"1925123760", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"3", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"375", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"20925", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"782775", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"22799700", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"558343044", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"12032023500", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"3", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"540", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"41013", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"2003904", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"73871028", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"2233372176", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"58234993740", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"3", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"735", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"72912", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"4508784", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"205197300", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"7506612036", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"232939974960", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"3", " ", "x1", " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"960", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"120528", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"9201600", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"506711700", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"22060247616", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "7"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F60", "=", 
    RowBox[{
     RowBox[{"6", " ", "x1"}], "+", 
     RowBox[{"54", " ", 
      SuperscriptBox["x1", "2"]}], "+", 
     RowBox[{"378", " ", 
      SuperscriptBox["x1", "3"]}], "+", 
     RowBox[{"2646", " ", 
      SuperscriptBox["x1", "4"]}], "+", 
     RowBox[{"18954", " ", 
      SuperscriptBox["x1", "5"]}], "+", 
     RowBox[{"139050", " ", 
      SuperscriptBox["x1", "6"]}], "+", 
     RowBox[{"1041606", " ", 
      SuperscriptBox["x1", "7"]}], "+", 
     RowBox[{"6", " ", "x1", " ", "x2"}], "+", 
     RowBox[{"216", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
     RowBox[{"3402", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
     RowBox[{"43056", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
     RowBox[{"493578", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
     RowBox[{"5350392", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
     RowBox[{"55955286", " ", 
      SuperscriptBox["x1", "7"], " ", "x2"}], "+", 
     RowBox[{"6", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"486", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"13608", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"270360", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"4493466", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"66799098", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"919419984", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"6", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"864", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"37800", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"1083600", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"24587514", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"479054304", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"8375085072", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"6", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"1350", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"85050", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"3321990", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"98614152", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"2436395976", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"52693057224", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"6", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"1944", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"166698", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"8509536", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"320025384", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"9772970976", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"256082155560", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"6", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"2646", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"296352", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"19154016", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"889892136", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"32908799880", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"1027126699632", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"6", " ", "x1", " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"3456", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"489888", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"39100320", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"2199075912", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"96835999392", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "7"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F61", "=", 
    RowBox[{
     RowBox[{"6", " ", "x1"}], "+", 
     RowBox[{"54", " ", 
      SuperscriptBox["x1", "2"]}], "+", 
     RowBox[{"378", " ", 
      SuperscriptBox["x1", "3"]}], "+", 
     RowBox[{"2646", " ", 
      SuperscriptBox["x1", "4"]}], "+", 
     RowBox[{"18954", " ", 
      SuperscriptBox["x1", "5"]}], "+", 
     RowBox[{"139050", " ", 
      SuperscriptBox["x1", "6"]}], "+", 
     RowBox[{"1041606", " ", 
      SuperscriptBox["x1", "7"]}], "+", 
     RowBox[{"6", " ", "x1", " ", "x2"}], "+", 
     RowBox[{"216", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
     RowBox[{"3402", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
     RowBox[{"43056", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
     RowBox[{"493578", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
     RowBox[{"5350392", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
     RowBox[{"55955286", " ", 
      SuperscriptBox["x1", "7"], " ", "x2"}], "+", 
     RowBox[{"6", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"486", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"13608", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"270360", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"4493466", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"66799098", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"919419984", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"6", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"864", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"37800", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"1083600", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"24587514", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"479054304", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"8375085072", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"6", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"1350", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"85050", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"3321990", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"98614152", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"2436395976", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"52693057224", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "4"]}], "+", 
     RowBox[{"6", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"1944", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"166698", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"8509536", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"320025384", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"9772970976", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"256082155560", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "5"]}], "+", 
     RowBox[{"6", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"2646", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"296352", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"19154016", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"889892136", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"32908799880", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"1027126699632", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "6"]}], "+", 
     RowBox[{"6", " ", "x1", " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"3456", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"489888", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"39100320", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"2199075912", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "7"]}], "+", 
     RowBox[{"96835999392", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "7"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F62", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], " ", "x1"}], "-", 
     RowBox[{"204", " ", 
      SuperscriptBox["x1", "2"]}], "-", 
     RowBox[{"2496", " ", 
      SuperscriptBox["x1", "3"]}], "-", 
     RowBox[{"24732", " ", 
      SuperscriptBox["x1", "4"]}], "-", 
     RowBox[{"228348", " ", 
      SuperscriptBox["x1", "5"]}], "-", 
     RowBox[{"2051088", " ", 
      SuperscriptBox["x1", "6"]}], "-", 
     RowBox[{"18199584", " ", 
      SuperscriptBox["x1", "7"]}], "-", 
     RowBox[{"72", " ", "x1", " ", "x2"}], "-", 
     RowBox[{"2712", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
     RowBox[{"59508", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
     RowBox[{"967248", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
     RowBox[{"13512888", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
     RowBox[{"172626264", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
     RowBox[{"2078240076", " ", 
      SuperscriptBox["x1", "7"], " ", "x2"}], "-", 
     RowBox[{"132", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"10296", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"378792", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"9308952", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"183499020", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"3147826932", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"49035119328", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"192", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"25728", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"1437480", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"49919760", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"1321762824", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"29328183264", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"573947406864", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"252", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"51780", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"4095720", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"191212488", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"6551505720", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"182657745864", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"4387738114224", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"312", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"91224", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"9710316", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"586925568", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"25276083624", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"865171452096", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"25032506157072", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"372", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"146832", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"20248368", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"1538808192", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"81377118216", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"3355502579784", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"115112657034576", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"432", " ", "x1", " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"221376", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"38400912", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"3584481984", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"228389360760", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"11167165217376", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "7"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F63", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "18"}], " ", "x1"}], "-", 
     RowBox[{"78", " ", 
      SuperscriptBox["x1", "2"]}], "-", 
     RowBox[{"534", " ", 
      SuperscriptBox["x1", "3"]}], "-", 
     RowBox[{"3942", " ", 
      SuperscriptBox["x1", "4"]}], "-", 
     RowBox[{"30186", " ", 
      SuperscriptBox["x1", "5"]}], "-", 
     RowBox[{"237066", " ", 
      SuperscriptBox["x1", "6"]}], "-", 
     RowBox[{"1896894", " ", 
      SuperscriptBox["x1", "7"]}], "-", 
     RowBox[{"48", " ", "x1", " ", "x2"}], "-", 
     RowBox[{"1092", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
     RowBox[{"17688", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
     RowBox[{"238704", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
     RowBox[{"2920464", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
     RowBox[{"33660948", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
     RowBox[{"372717240", " ", 
      SuperscriptBox["x1", "7"], " ", "x2"}], "-", 
     RowBox[{"78", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"4092", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"117744", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"2475300", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"43497294", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"681053388", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"9835427856", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"108", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"10128", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"453936", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"13690800", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"326427660", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"6658509696", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"121448045664", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"138", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"20250", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"1303206", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"53329428", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"1656241248", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"42660736080", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"958799777712", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"168", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"35508", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"3102960", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"165421296", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"6487331664", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"205894165296", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"5589983030736", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"198", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"56952", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"6487824", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"436817232", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"21108965808", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"809314111152", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"26112155235264", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"228", " ", "x1", " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"85632", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"12326400", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"1022798160", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"59710517328", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"2720633385984", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "7"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F64", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "18"}], " ", "x1"}], "-", 
     RowBox[{"234", " ", 
      SuperscriptBox["x1", "2"]}], "-", 
     RowBox[{"2466", " ", 
      SuperscriptBox["x1", "3"]}], "-", 
     RowBox[{"22842", " ", 
      SuperscriptBox["x1", "4"]}], "-", 
     RowBox[{"202770", " ", 
      SuperscriptBox["x1", "5"]}], "-", 
     RowBox[{"1774026", " ", 
      SuperscriptBox["x1", "6"]}], "-", 
     RowBox[{"15444162", " ", 
      SuperscriptBox["x1", "7"]}], "-", 
     RowBox[{"18", " ", "x1", " ", "x2"}], "-", 
     RowBox[{"936", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
     RowBox[{"22122", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
     RowBox[{"371088", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
     RowBox[{"5282946", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
     RowBox[{"68387256", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
     RowBox[{"831644010", " ", 
      SuperscriptBox["x1", "7"], " ", "x2"}], "-", 
     RowBox[{"18", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"2106", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"88416", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"2329128", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"48107322", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"854536914", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"13682585232", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"18", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"3744", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"245520", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"9333360", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"263270538", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"6131169792", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"124727132448", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"18", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"5850", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"552330", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"28610442", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"1055992464", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"31190679072", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"785094542496", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"18", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"8424", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"1082466", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"73283616", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"3427105680", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"125135301600", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"3816614137104", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"18", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"11466", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"1924272", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"164947104", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"9530043552", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"421422114960", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"15311360009952", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"18", " ", "x1", " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"14976", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"3180816", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"336708576", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"23550921504", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"1240164262656", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "7"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F65", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], " ", "x1"}], "-", 
     RowBox[{"108", " ", 
      SuperscriptBox["x1", "2"]}], "-", 
     RowBox[{"756", " ", 
      SuperscriptBox["x1", "3"]}], "-", 
     RowBox[{"5292", " ", 
      SuperscriptBox["x1", "4"]}], "-", 
     RowBox[{"37908", " ", 
      SuperscriptBox["x1", "5"]}], "-", 
     RowBox[{"278100", " ", 
      SuperscriptBox["x1", "6"]}], "-", 
     RowBox[{"2083212", " ", 
      SuperscriptBox["x1", "7"]}], "-", 
     RowBox[{"12", " ", "x1", " ", "x2"}], "-", 
     RowBox[{"432", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
     RowBox[{"6804", " ", 
      SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
     RowBox[{"86112", " ", 
      SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
     RowBox[{"987156", " ", 
      SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
     RowBox[{"10700784", " ", 
      SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
     RowBox[{"111910572", " ", 
      SuperscriptBox["x1", "7"], " ", "x2"}], "-", 
     RowBox[{"12", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"972", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"27216", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"540720", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"8986932", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"133598196", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"1838839968", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"12", " ", "x1", " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"1728", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"75600", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"2167200", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"49175028", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"958108608", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"16750170144", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"12", " ", "x1", " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"2700", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"170100", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"6643980", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"197228304", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"4872791952", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"105386114448", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "4"]}], "-", 
     RowBox[{"12", " ", "x1", " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"3888", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"333396", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"17019072", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"640050768", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"19545941952", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"512164311120", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "5"]}], "-", 
     RowBox[{"12", " ", "x1", " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"5292", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"592704", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"38308032", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"1779784272", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"65817599760", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"2054253399264", " ", 
      SuperscriptBox["x1", "7"], " ", 
      SuperscriptBox["x2", "6"]}], "-", 
     RowBox[{"12", " ", "x1", " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"6912", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"979776", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"78200640", " ", 
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"4398151824", " ", 
      SuperscriptBox["x1", "5"], " ", 
      SuperscriptBox["x2", "7"]}], "-", 
     RowBox[{"193671998784", " ", 
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["x2", "7"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.964435730772562*^9, 3.964435816531196*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"160aeda7-ac64-40dc-951b-c1b3bcf5b839"]
}, Closed]],

Cell[CellGroupData[{

Cell["epsilon - factorisation", "Section",
 CellChangeTimes->{{3.953019691283359*^9, 
  3.953019702021419*^9}},ExpressionUUID->"51b9ea2f-77b5-4b7d-bb75-\
8e88b1ad0955"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Here", " ", "we", " ", "show", " ", "how", " ", "to", " ", "get", " ", 
   "from", " ", "Astart", " ", "to", " ", "Aeps", " ", "by", " ", 
   "implemeting", " ", "our", " ", "algorithm"}], "*)"}]], "Input",
 CellChangeTimes->{{3.953881247748752*^9, 3.953881273062009*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"ce593168-dc4a-40c2-9a07-8f7f209ef74d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "First", " ", "gauge", " ", "transformation", " ", "which", " ", "rotates", 
   " ", "in", " ", 
   RowBox[{"1", "/", "\[Psi]0"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9530265375397043`*^9, 3.953026590902102*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"eff5fb50-c079-4128-a3e0-1ea9003dd81f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Astart", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U1", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"IdentityMatrix", "[", "7", "]"}], "//", 
      RowBox[{
       RowBox[{"ReplacePart", "[", 
        RowBox[{"#", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}], "->", 
          RowBox[{"1", "/", "\[Psi]0"}]}]}], "]"}], "&"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Inverse", "[", "U1", "]"}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}], "&"}]}], "//",
      "Normal"}], "//", "Expand"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"Normal", "[", "U1", "]"}], "]"}], ".", "Astart"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{"Normal", "[", "U1", "]"}], "]"}], ",", "x1"}], "]"}], 
        "dx1"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{"Normal", "[", "U1", "]"}], "]"}], ",", "x2"}], "]"}], 
        "dx2"}]}], ")"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x1", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
  RowBox[{
   RowBox[{
    RowBox[{"x2", "^", "i_"}], "/;", 
    RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"%", ".", "%%"}], "]"}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "i_"}], "/;", 
       RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x2", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9530197084905233`*^9, 3.953019728410387*^9}, {
   3.953019787050231*^9, 3.953019813821012*^9}, {3.953019844702116*^9, 
   3.9530199858355513`*^9}, {3.953020320391754*^9, 3.953020338862541*^9}, {
   3.9530204417703047`*^9, 3.953020657184091*^9}, {3.953020788075439*^9, 
   3.953020887135404*^9}, 3.9530209287877407`*^9, {3.953021155189782*^9, 
   3.953021172651863*^9}, {3.953021820296996*^9, 3.953021919391138*^9}, {
   3.9530220072861032`*^9, 3.9530220083988037`*^9}, {3.953026528850275*^9, 
   3.953026529701928*^9}, {3.9644358673026237`*^9, 3.964435890685238*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"890f2c73-6ee9-4e11-bf85-a5d1e2f19980"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"-", 
               FractionBox[
                RowBox[{"3", " ", "dx1", " ", "eps"}], "x1"]}], ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"0", ",", 
             RowBox[{
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], "-", 
               FractionBox[
                RowBox[{"dx2", " ", "eps"}], "x2"]}], ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0"}], "}"}], ",", 
         TemplateBox[{"3"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             FractionBox[
              RowBox[{"dx1", " ", "eps"}], "x1"], ",", "0", ",", 
             RowBox[{
               RowBox[{"-", "dx2"}], "-", 
               RowBox[{"6", " ", "dx2", " ", "eps"}], "+", 
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"], "+", 
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "x2"}], "x1"], "+", 
               FractionBox[
                RowBox[{"10", " ", "dx1", " ", "eps", " ", "x2"}], "x1"]}], 
             ",", 
             RowBox[{"dx2", "-", 
               RowBox[{"dx2", " ", "x2"}], "-", 
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "x2"}], "x1"], "+", 
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", 
                  SuperscriptBox["x2", "2"]}], "x1"]}], ",", 
             RowBox[{
               RowBox[{"3", " ", "dx1"}], "-", 
               RowBox[{"6", " ", "dx2", " ", "x1"}], "+", 
               RowBox[{"9", " ", "dx1", " ", "x2"}]}], ",", 
             RowBox[{"-", 
               FractionBox[
                RowBox[{"4", " ", "dx1", " ", "eps"}], "x1"]}], ",", "0"}], 
           "}"}], ",", 
         RowBox[{"{", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 53, "sessionID" -> 27911355205189267255, 
   "byteCount" -> 1498120, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.9530219228894243`*^9, 3.9530220102133512`*^9, 
  3.96443604932372*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"c92f7a92-f2fd-4079-b5d9-b9dfa98f1ee8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Second", " ", "gauge", " ", "transformation", " ", "which", " ", "rotates",
    " ", "in", " ", "the", " ", "single", " ", "derivative", " ", "MI"}], 
  "*)"}]], "Input",
 CellLabel->"In[55]:=",ExpressionUUID->"4feb2858-b36c-43ec-aa72-7f17f9bcb28a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"A1", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "/.", 
       RowBox[{"dx1", "->", 
        RowBox[{
         RowBox[{"dtau1", " ", 
          RowBox[{"jac", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
         RowBox[{"dtau2", " ", 
          RowBox[{"jac", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}]}]}], "/.", 
      RowBox[{"dx2", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"jac", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}], "dtau1"}], "+", 
        RowBox[{
         RowBox[{"jac", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}], "dtau2"}]}]}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "eps"}], 
     RowBox[{"(", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"%", ",", "dtau1"}], "]"}], ")"}]}], "+", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "F32", ",", "0", ",", "0", ",", "0", ",", "0"}], 
     "}"}]}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "eps"}], 
     RowBox[{"(", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"%%", ",", "dtau2"}], "]"}], ")"}]}], "+", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "F42", ",", "0", ",", "0", ",", "0", ",", "0"}], 
     "}"}]}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U2", "=", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "7", "]"}], "//", 
    RowBox[{
     RowBox[{"ReplacePart", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"{", "4", "}"}], "->", "%%"}], ",", 
         RowBox[{
          RowBox[{"{", "5", "}"}], "->", "%"}]}], "}"}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", "%", "]"}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"Normal", "[", "%%", "]"}], "]"}], ".", "A1"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"Normal", "[", "%%", "]"}], "]"}], ",", "x1"}], "]"}], 
         "dx1"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"Normal", "[", "%%", "]"}], "]"}], ",", "x2"}], "]"}], 
         "dx2"}]}], ")"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"A2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"%", ".", "%%"}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", 
    "0"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.953023500425613*^9, 3.9530235020542717`*^9}, {
   3.953024670074493*^9, 3.9530246748448687`*^9}, {3.953025021667843*^9, 
   3.9530250244510183`*^9}, 3.953026624968329*^9, {3.964435893730093*^9, 
   3.964435934938087*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"e5472ad2-1b21-43c3-9bb3-8f41ad31956d"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"-", 
               FractionBox[
                RowBox[{"3", " ", "dx1", " ", "eps"}], "x1"]}], ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"0", ",", 
             RowBox[{
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], "-", 
               FractionBox[
                RowBox[{"dx2", " ", "eps"}], "x2"]}], ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0"}], "}"}], ",", 
         TemplateBox[{"3"}, "OutputSizeLimit`Skeleton"], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 63, "sessionID" -> 27911355205189267255, 
   "byteCount" -> 20371504, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.953021946967849*^9, 3.953022020685704*^9, 
  3.953023515847496*^9, 3.95302425876001*^9, 3.9530246808414373`*^9, 
  3.953025146511059*^9, 3.9644360596797657`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"0df41388-3088-4200-ab78-4f699658afe5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Third", " ", "gauge", " ", "transformation", " ", "which", " ", 
    "eliminates", " ", "the", " ", "off"}], "-", 
   RowBox[{
   "diagonal", " ", "piece", " ", "for", " ", "the", " ", "decoupling", " ", 
    "integral"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.953026637362007*^9, 3.9530266730108137`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"24aba626-6d99-4643-a3e0-eb5412aa0ada"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"U2b", "=", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "7", "]"}], "//", 
    RowBox[{
     RowBox[{"ReplacePart", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "3"}], "}"}], "->", "F52"}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", "%", "]"}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"Normal", "[", "%%", "]"}], "]"}], ".", "A2"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"Normal", "[", "%%", "]"}], "]"}], ",", "x1"}], "]"}], 
         "dx1"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"Normal", "[", "%%", "]"}], "]"}], ",", "x2"}], "]"}], 
         "dx2"}]}], ")"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"A2b", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"%", ".", "%%"}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}]}]}], "Input",
 CellChangeTimes->{{3.953025040196746*^9, 3.953025061711239*^9}, 
   3.953026631122086*^9, {3.953026677388884*^9, 3.953026689469306*^9}, {
   3.964435940179783*^9, 3.964435974703974*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"fcaf32b8-19a6-4e06-9711-ad1de09b2b2e"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"-", 
               FractionBox[
                RowBox[{"3", " ", "dx1", " ", "eps"}], "x1"]}], ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"0", ",", 
             RowBox[{
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], "-", 
               FractionBox[
                RowBox[{"dx2", " ", "eps"}], "x2"]}], ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0"}], "}"}], ",", 
         TemplateBox[{"3"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             FractionBox[
              RowBox[{"dx1", " ", "eps"}], "x1"], ",", "0", ",", 
             RowBox[{
               RowBox[{"12", " ", "dx1", " ", "eps"}], "+", 
               FractionBox[
                RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"], "+", 
               RowBox[{"120", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
               RowBox[{"12", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
               RowBox[{"1164", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"264", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"10944", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "3"]}], "+", 
               RowBox[{"3924", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "3"]}], "+", 
               RowBox[{"101232", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "4"]}], "+", 
               TemplateBox[{"517"}, "OutputSizeLimit`Skeleton"], "+", 
               
               RowBox[{
                "1557031014149102250906", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "10"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{"3960128433242554619532", " ", "dx2", " ", 
                 SuperscriptBox["x1", "11"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               
               RowBox[{
                "891201350477865262998492", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "11"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{"70263236231309399271858", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "11"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{"8239191556633781814911385", " ", "dx1", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               RowBox[{"142930999461764423941353", " ", "dx2", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               
               RowBox[{
                "307656914876218711883821740", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}], "+", 
               
               RowBox[{
                "2754947899184910369112266", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "12"], " ", 
                 SuperscriptBox["x2", "12"]}]}], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{"-", 
               FractionBox[
                RowBox[{"4", " ", "dx1", " ", "eps"}], "x1"]}], ",", "0"}], 
           "}"}], ",", 
         RowBox[{"{", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 69, "sessionID" -> 27911355205189267255, 
   "byteCount" -> 20349600, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.953025083539053*^9, 3.953025150046204*^9, 
  3.9644360607152977`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"ee59d886-4a0b-4833-937d-b894fb41757d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Last", " ", "gauge", " ", "transformation", " ", "which", " ", "rotates", 
   " ", "in", " ", "the", " ", "double", " ", "derivative", " ", "master", 
   " ", "integral"}], "*)"}]], "Input",
 CellChangeTimes->{{3.953026692174603*^9, 3.9530267118047457`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"650ed1e1-d2bb-49d6-896d-5df59822a0c2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"A2b", "[", 
          RowBox[{"[", "4", "]"}], "]"}], ",", "dx1"}], "]"}], 
       RowBox[{"jac", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"A2b", "[", 
          RowBox[{"[", "4", "]"}], "]"}], ",", "dx2"}], "]"}], 
       RowBox[{"jac", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "eps"}], " ", "%"}], "+", 
   RowBox[{"{", 
    RowBox[{
    "F60", ",", "F61", ",", "F62", ",", "F63", ",", "F64", ",", "F65", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U3", "=", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "7", "]"}], "//", 
    RowBox[{
     RowBox[{"ReplacePart", "[", 
      RowBox[{"#", ",", 
       RowBox[{"7", "->", "%"}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", "%", "]"}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "0", ",", "13"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x2", ",", "0", ",", "13"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"eps", ",", "0", ",", "10"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"Normal", "[", "%%", "]"}], "]"}], ".", "A2b"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"Normal", "[", "%%", "]"}], "]"}], ",", "x1"}], "]"}], 
         "dx1"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"Normal", "[", "%%", "]"}], "]"}], ",", "x2"}], "]"}], 
         "dx2"}]}], ")"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"A3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"%", ".", "%%"}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "^", "i_"}], "/;", 
      RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "i_"}], "/;", 
     RowBox[{"i", ">=", "13"}]}], ":>", "0"}]}]}]}], "Input",
 CellChangeTimes->{{3.953022039010633*^9, 3.953022041535483*^9}, {
   3.953025064300535*^9, 3.9530250689003687`*^9}, {3.953025385916284*^9, 
   3.953025400812752*^9}, {3.953025515338491*^9, 3.953025518809457*^9}, {
   3.953025822297649*^9, 3.953025823606596*^9}, 3.953026683939296*^9, {
   3.953026715993408*^9, 3.9530267186494713`*^9}, 3.953834755301252*^9, {
   3.964435988530964*^9, 3.964436019807482*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"966046d9-3d6c-4f12-9210-0fe103f6e63c"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"-", 
               FractionBox[
                RowBox[{"3", " ", "dx1", " ", "eps"}], "x1"]}], ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         TemplateBox[{"5"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"42", " ", "dx1"}], "+", 
               RowBox[{"24", " ", "dx2"}], "-", 
               RowBox[{"30", " ", "dx1", " ", "eps"}], "+", 
               TemplateBox[{"3159"}, "OutputSizeLimit`Skeleton"]}], ",", 
             RowBox[{
               RowBox[{"42", " ", "dx1"}], "+", 
               TemplateBox[{"3165"}, "OutputSizeLimit`Skeleton"]}], ",", 
             TemplateBox[{"3"}, "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{
               TemplateBox[{"2009"}, "OutputSizeLimit`Skeleton"], "+", 
               FractionBox[
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", " ", "x1"}], "+", "x2"}], ")"}], 
                  TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                  RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}]}]], "+", 
               
               FractionBox[
                
                RowBox[{
                 "13578046155678515021229", " ", "dx2", " ", "eps", " ", 
                  SuperscriptBox["x1", "11"], " ", 
                  SuperscriptBox["x2", "12"]}], 
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", " ", "x1"}], "+", "x2"}], ")"}], " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"20", " ", "x1"}], "+", 
                    TemplateBox[{"18"}, "OutputSizeLimit`Skeleton"], "+", 
                    SuperscriptBox["x2", "4"]}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{"31812938220138769903760604", " ", "dx2", " ", 
                  SuperscriptBox["x1", "12"], " ", 
                  SuperscriptBox["x2", "12"]}], 
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", " ", "x1"}], "+", "x2"}], ")"}], " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"20", " ", "x1"}], "+", 
                    RowBox[{"118", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{"180", " ", 
                    SuperscriptBox["x1", "3"]}], "+", 
                    RowBox[{"81", " ", 
                    SuperscriptBox["x1", "4"]}], "-", 
                    RowBox[{"4", " ", "x2"}], "+", 
                    RowBox[{"20", " ", "x1", " ", "x2"}], "-", 
                    RowBox[{"92", " ", 
                    SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
                    RowBox[{"180", " ", 
                    SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"20", " ", "x1", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"118", " ", 
                    SuperscriptBox["x1", "2"], " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["x2", "3"]}], "-", 
                    RowBox[{"20", " ", "x1", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                    SuperscriptBox["x2", "4"]}], ")"}]}]], "+", 
               FractionBox[
                
                RowBox[{
                 "250564358909116889218359", " ", "dx2", " ", "eps", " ", 
                  SuperscriptBox["x1", "12"], " ", 
                  SuperscriptBox["x2", "12"]}], 
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", " ", "x1"}], "+", "x2"}], ")"}], " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"20", " ", "x1"}], "+", 
                    RowBox[{"118", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{"180", " ", 
                    SuperscriptBox["x1", "3"]}], "+", 
                    RowBox[{"81", " ", 
                    SuperscriptBox["x1", "4"]}], "-", 
                    RowBox[{"4", " ", "x2"}], "+", 
                    RowBox[{"20", " ", "x1", " ", "x2"}], "-", 
                    RowBox[{"92", " ", 
                    SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
                    RowBox[{"180", " ", 
                    SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"20", " ", "x1", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"118", " ", 
                    SuperscriptBox["x1", "2"], " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["x2", "3"]}], "-", 
                    RowBox[{"20", " ", "x1", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                    SuperscriptBox["x2", "4"]}], ")"}]}]]}]}], "}"}]}], "}"}],
      Short[#, 5]& ], "line" -> 77, "sessionID" -> 27911355205189267255, 
   "byteCount" -> 30623240, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.9530197815564127`*^9, 3.953019993674527*^9, 3.953020937784972*^9, 
   3.953021156851385*^9, {3.9530220424541483`*^9, 3.953022069854679*^9}, 
   3.95302368254066*^9, 3.9530242965228367`*^9, 3.953024727803729*^9, 
   3.953025119163962*^9, 3.9530251799740763`*^9, 3.953025548610496*^9, 
   3.953025734975769*^9, 3.953025882062394*^9, 3.9644360964884644`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"61de1cb3-cfac-4567-bd0d-f3fb1ca84ad3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "One", " ", "finds", " ", "that", " ", "up", " ", "to", " ", "order", " ", 
    
    RowBox[{"O", "[", 
     RowBox[{"m12", "^", "6"}], "]"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"O", "[", 
      RowBox[{"m22", "^", "6"}], "]"}], " ", "that", " ", "A3", " ", "is", 
     " ", "epsilon"}], "-", "factorised"}], ",", " ", 
   RowBox[{
   "below", " ", "this", " ", "trucation", " ", "is", " ", "made", " ", 
    "explicit", " ", "in", " ", "the", " ", "term", " ", "Aeps"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.953026720552348*^9, 3.9530268179825077`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"78733177-fcc4-4b00-8e37-5b1acad2097f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"A3", ",", 
     RowBox[{"{", 
      RowBox[{"x1", ",", "0", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", "0", ",", "6"}], "}"}]}], "]"}], "//", "Normal"}], "//",
   "Expand"}]], "Input",
 CellChangeTimes->{{3.9538813844772673`*^9, 3.953881386061469*^9}, {
  3.964436022015265*^9, 3.964436023330655*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"8076ce56-5f5b-436b-b682-cc36583362b0"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"-", 
               FractionBox[
                RowBox[{"3", " ", "dx1", " ", "eps"}], "x1"]}], ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         TemplateBox[{"5"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"4"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{
               RowBox[{"3", " ", "dx1", " ", "eps"}], "-", 
               FractionBox[
                RowBox[{"3", " ", "dx1", " ", "eps"}], "x1"], "+", 
               RowBox[{"39", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
               RowBox[{"9", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
               RowBox[{"435", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"174", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"4431", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "3"]}], "+", 
               RowBox[{"2535", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "3"]}], "+", 
               RowBox[{"43203", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "4"]}], "+", 
               RowBox[{"31860", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "4"]}], "+", 
               RowBox[{"411519", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "5"]}], "+", 
               RowBox[{"369309", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "5"]}], "+", 
               RowBox[{"3865683", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "6"]}], "+", 
               TemplateBox[{"68"}, "OutputSizeLimit`Skeleton"], "+", 
               RowBox[{"39", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x2", "6"]}], "+", 
               RowBox[{"15393", " ", "dx1", " ", "eps", " ", "x1", " ", 
                 SuperscriptBox["x2", "6"]}], "+", 
               RowBox[{"315", " ", "dx2", " ", "eps", " ", "x1", " ", 
                 SuperscriptBox["x2", "6"]}], "+", 
               RowBox[{"2113440", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 SuperscriptBox["x2", "6"]}], "+", 
               RowBox[{"80472", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "2"], " ", 
                 SuperscriptBox["x2", "6"]}], "+", 
               RowBox[{"163937736", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 SuperscriptBox["x2", "6"]}], "+", 
               RowBox[{"9253440", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "3"], " ", 
                 SuperscriptBox["x2", "6"]}], "+", 
               RowBox[{"8869333500", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "4"], " ", 
                 SuperscriptBox["x2", "6"]}], "+", 
               RowBox[{"660487716", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "4"], " ", 
                 SuperscriptBox["x2", "6"]}], "+", 
               RowBox[{"373455047700", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "5"], " ", 
                 SuperscriptBox["x2", "6"]}], "+", 
               RowBox[{"34406371692", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "5"], " ", 
                 SuperscriptBox["x2", "6"]}], "+", 
               RowBox[{"13055554042776", " ", "dx1", " ", "eps", " ", 
                 SuperscriptBox["x1", "6"], " ", 
                 SuperscriptBox["x2", "6"]}], "+", 
               RowBox[{"1430120301120", " ", "dx2", " ", "eps", " ", 
                 SuperscriptBox["x1", "6"], " ", 
                 SuperscriptBox["x2", "6"]}]}]}], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 79, "sessionID" -> 27911355205189267255, 
   "byteCount" -> 527296, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.964436121004713*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"766734a8-122f-44b9-9a53-93b2c57f70de"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Epsilon Factorised Matrix (The Result)", "Section",
 CellChangeTimes->{{3.9530264568316717`*^9, 3.953026467721219*^9}, {
  3.953881232200225*^9, 
  3.953881237782188*^9}},ExpressionUUID->"edf418a8-e4b6-405a-9ec6-\
9ea0a384973e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Aeps", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "dx1", " ", "eps"}], "x1"]}], ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], "-", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], "x2"]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{"18", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps"}], "+", 
        RowBox[{"150", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"66", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"1350", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"762", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"12222", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"8622", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"110538", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"93870", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"998610", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"991386", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"9014478", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"10237674", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"66", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"1524", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"228", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"25866", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"5454", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"375480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"103752", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"4956930", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"1695906", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"61426044", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"25028892", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"727572258", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"343628418", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"114", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"5454", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"486", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"155628", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"19908", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3391812", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"575148", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"62572230", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"13241322", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1030885254", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"261313578", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"15649057704", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4618174776", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"162", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"13272", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"840", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"575148", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"52620", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"17655096", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2151384", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"435522630", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"66463110", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"9236349552", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1692948144", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"175302988056", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"37488166776", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"210", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"26310", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1290", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1613538", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"114750", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"66463110", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"6311130", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2116185180", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"252130620", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"56232250164", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"8059099716", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1306298151900", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"218696065740", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"258", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"45900", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1836", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3786678", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"220122", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"201704496", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"15678768", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"8059099716", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"786918132", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"262435278888", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"30853373688", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7329159772956", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1007332052148", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"306", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"73374", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"2478", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"7839384", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"385224", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"524612088", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"34504344", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"25711144740", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"2125854612", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1007332052148", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"100344916980", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"33311057815224", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"3881328013080", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{"4", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"2", " ", "dx2", " ", "eps"}], "+", 
        FractionBox[
         RowBox[{"dx1", " ", "eps"}], "x1"], "+", 
        RowBox[{"28", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"18", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"220", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"178", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"1804", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"1778", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"15124", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"17586", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"128548", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"172066", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"1102924", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"1668242", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"18", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"2", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"356", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"64", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"5334", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"1338", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"70344", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"22784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"860330", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"341314", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"10009452", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"4693056", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"112379358", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"60720938", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"32", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1338", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"138", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"34176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4992", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"682628", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"130176", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"11732640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2763210", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"182162814", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"51027954", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2627840768", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"852644608", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"46", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3328", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"240", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"130176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"13360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3684280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"495728", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"85046590", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"14180202", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1705289216", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"339111424", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"30833612544", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"7118265600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"60", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"6680", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"370", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"371796", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"29370", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"14180202", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1471610", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"423889280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"54607360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"10677398400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1642914048", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"236789911680", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"42350150400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"74", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"11748", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"528", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"882966", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"56658", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"43685888", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3687040", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1642914048", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"172298880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"50820180480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6371383680", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1357240292352", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"197936145024", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"88", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"2", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"18886", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"714", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1843520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"99568", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"114865920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"8165808", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"5309486400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"469325808", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"197936145024", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"20927805360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"6268337506368", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"771326896368", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{"6", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"54", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"510", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"108", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"4758", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"1506", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"43926", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"18504", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"402894", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"211758", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"3680046", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"2317572", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"6", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"216", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"4518", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"486", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"74016", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"12000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"1058790", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"229452", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"13905432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"3768588", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"172207350", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"55988658", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"6", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"486", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"18", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"18000", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1296", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"458904", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"49920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"9421470", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1371960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"167965974", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"30618018", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2711037168", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"593234928", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"6", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"864", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"24", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"49920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2700", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1829280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"149640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"51030030", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"5592006", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1186469856", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"162835968", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"24205075776", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3989303136", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"6", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1350", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"30", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"112230", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"4860", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"5592006", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"366450", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"203544960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"17875200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"5983954704", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"658354176", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"150584540400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"19899827280", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"6", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1944", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"36", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"219870", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7938", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"14300160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"781536", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"658354176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"48229776", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"23879792736", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2192044896", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"726692075424", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"80137138752", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"2646", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"42", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"390768", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"12096", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"32153184", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1506960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1826704080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"114778944", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"80137138752", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"6310258416", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"2900982506688", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"274454045712", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "24"}], " ", "dx1", " ", "eps"}], "-", 
        RowBox[{"240", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"24", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"2292", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"480", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"21264", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"6804", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"194604", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"83688", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"1768956", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"955236", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"16020672", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        RowBox[{"10415520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "dx2", " ", "eps"}], "x2"], "-", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"960", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"48", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"20412", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"2160", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"334752", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"54288", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"4776180", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"1041312", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"62493120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"17095320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"770747712", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
        RowBox[{"253539324", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2160", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"72", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"81432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"5760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2082624", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"225960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"42738300", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"6235560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"760617972", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"139244220", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"12248282256", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2696020032", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"3840", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"96", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"225960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"12000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"8314080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"677520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"232073700", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"25435536", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"5392040064", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"741566496", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"109855344816", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"18166064112", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"6000", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"120", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"508140", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"21600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"25435536", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1659420", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"926958120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"81343920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"27249096168", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"3000708504", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"685210706208", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"90730097280", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"8640", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"144", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"995652", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"35280", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"65075136", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"3539424", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"3000708504", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"219542400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"108876116736", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"9996601392", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"3312127480032", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"365674238424", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"11760", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"168", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"1769712", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"53760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"146361600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"6825168", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"8330501160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"522580464", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"365674238424", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"28788245640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"13236805813392", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"1253087833536", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "24"}], " ", "dx1", " ", "eps"}], "-", 
        RowBox[{"240", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"24", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"2292", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"480", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"21264", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"6804", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"194604", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"83688", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"1768956", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"955236", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"16020672", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        RowBox[{"10415520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "dx2", " ", "eps"}], "x2"], "-", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"960", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"48", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"20412", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"2160", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"334752", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"54288", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"4776180", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"1041312", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"62493120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"17095320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"770747712", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
        RowBox[{"253539324", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2160", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"72", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"81432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"5760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2082624", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"225960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"42738300", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"6235560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"760617972", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"139244220", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"12248282256", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2696020032", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"3840", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"96", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"225960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"12000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"8314080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"677520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"232073700", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"25435536", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"5392040064", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"741566496", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"109855344816", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"18166064112", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"6000", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"120", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"508140", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"21600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"25435536", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1659420", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"926958120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"81343920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"27249096168", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"3000708504", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"685210706208", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"90730097280", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"8640", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"144", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"995652", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"35280", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"65075136", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"3539424", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"3000708504", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"219542400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"108876116736", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"9996601392", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"3312127480032", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"365674238424", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"11760", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"168", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"1769712", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"53760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"146361600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"6825168", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"8330501160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"522580464", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"365674238424", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"28788245640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"13236805813392", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"1253087833536", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"90", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"54", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"2118", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"1428", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"28794", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"25374", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"331914", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"364128", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"3546918", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"4660902", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"36329238", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"55656780", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"54", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"2856", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"228", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"76122", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"11910", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"1456512", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"346752", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"23304510", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"7394292", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"333940680", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"131727252", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"4440183090", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"2088657534", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"114", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"11910", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"522", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"520128", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"46296", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"14788584", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2034288", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"329318130", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"60952392", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"6265972602", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1451108394", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"106790706120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"29625765648", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"174", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"30864", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"936", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2034288", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"126660", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"81269856", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"7859304", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2418513990", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"315771366", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"59251531296", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"9703964544", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1263476945976", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"248350855680", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"234", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"63330", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1470", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"5894478", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"282300", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"315771366", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"23543310", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"12129955680", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1223040360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"372526283520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"47175787824", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"9729406348536", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1480252433160", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"294", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"112920", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2124", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"14125986", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"549738", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"978432288", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"59354400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"47175787824", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3873794328", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1776302919792", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"183333334464", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"55804286294568", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6923799326064", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"354", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"183246", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"2898", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"29677200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"972720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"2582529552", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"132051024", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"152777778720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"10580583384", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"6923799326064", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"602991382224", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"257680125991512", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"26988233837712", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{"15", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps"}], "+", 
        RowBox[{"123", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"81", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"1095", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"1056", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"9843", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"12795", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"88575", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"145314", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"797163", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"1579341", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"7174455", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"16652076", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], 
         RowBox[{"2", " ", "x2"}]], "+", 
        RowBox[{"81", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"2112", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"294", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"38385", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"8301", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"581256", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"174384", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"7896705", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"3038040", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"99912456", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"46881654", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"1202305041", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"665360247", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"147", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"8301", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"639", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"261576", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"31536", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"6076080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1022112", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"117204135", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"25379730", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1996080741", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"528623991", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"31091554536", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"9731243640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"213", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"21024", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1116", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1022112", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"85230", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"33839640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3947076", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"881039985", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"132515541", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"19462487280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3584705664", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"381444301728", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"83115635904", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"279", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"42615", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1725", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2960307", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"188520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"132515541", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"11820795", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"4480882080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"515922720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"124673453856", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"17591198016", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3004098164928", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"501747864960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"345", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"75408", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2466", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7092477", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"365211", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"412738176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"29796144", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"17591198016", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1640158848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"602097437952", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"68826702384", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"17499607028232", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2368809089688", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"411", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"121737", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"3339", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"14898072", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"643776", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1093439232", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"66282552", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"57355585320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"4492257840", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"2368809089688", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"227538021480", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"81733168120128", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"9299167507896", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{"36", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"468", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"36", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"5436", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"936", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"57492", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"16164", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"578916", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"228096", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"5670252", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"2888532", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"54584748", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"34233048", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        FractionBox[
         RowBox[{"3", " ", "dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"36", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"1872", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"72", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"48492", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"4212", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"912384", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"129024", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"14442660", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"2844648", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"205398288", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"51949512", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"2715514956", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"839863188", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"36", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4212", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"108", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"193536", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"11232", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"5689296", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"537120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"129873780", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"17051040", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2519589564", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"424073772", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"43620250464", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"8963121600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"36", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"7488", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"144", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"537120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"23400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"22734720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1610640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"706789620", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"69589044", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"17926243200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2261175552", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"393231696480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"60515872704", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"36", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"11700", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"180", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1207980", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"42120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"69589044", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3945060", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2826469440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"222616800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"90773809056", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"9156364416", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2459817867024", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"302620577760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"36", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"16848", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"216", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2367036", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"68796", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"178093440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"8414784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"9156364416", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"600947424", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"363144693312", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"30518109504", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"11911614868944", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1220672052864", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"36", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"22932", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"252", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"4207392", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"104832", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"400631616", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"16226784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"25431757920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1430636256", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1220672052864", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"87914955744", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"47662240685472", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"4185393613632", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{"48", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"480", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"48", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"4584", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"42528", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"13608", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"389208", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"167376", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"3537912", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"1910472", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"32041344", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"20831040", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        FractionBox[
         RowBox[{"6", " ", "dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"48", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"1920", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"96", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"40824", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"4320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"669504", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"108576", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"9552360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"2082624", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"124986240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"34190640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"1541495424", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"507078648", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"48", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4320", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"144", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"162864", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"11520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4165248", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"451920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"85476600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"12471120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1521235944", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"278488440", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"24496564512", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"5392040064", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"48", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"7680", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"192", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"451920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"24000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"16628160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1355040", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"464147400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"50871072", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"10784080128", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1483132992", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"219710689632", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"36332128224", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"48", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"12000", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"240", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1016280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"43200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"50871072", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3318840", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1853916240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"162687840", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"54498192336", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"6001417008", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1370421412416", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"181460194560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"48", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"17280", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"288", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1991304", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"70560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"130150272", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7078848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6001417008", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"439084800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"217752233472", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"19993202784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6624254960064", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"731348476848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"48", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"23520", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"336", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"3539424", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"107520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"292723200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"13650336", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"16661002320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1045160928", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"731348476848", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"57576491280", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"26473611626784", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"2506175667072", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{"7", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"2", " ", "dx2", " ", "eps"}], "+", 
        FractionBox[
         RowBox[{"dx1", " ", "eps"}], "x1"], "+", 
        RowBox[{"55", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"21", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"475", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"232", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"4183", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"2531", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"37087", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"26838", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"329995", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"277945", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"2942947", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"2827028", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], 
         RowBox[{"2", " ", "x2"}]], "+", 
        RowBox[{"21", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"2", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"464", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"70", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"7593", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"1581", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"107352", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"28784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"1389725", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"456040", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"16962168", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"6577350", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"198483033", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"88715267", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"35", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1581", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"147", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"43176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"5640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"912080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"155136", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"16443375", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3449190", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"266145801", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"66336963", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3983359352", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1149262072", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"49", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3760", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"252", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"155136", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"14710", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"4598920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"570548", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"110561605", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"16976205", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2298524144", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"420529408", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"42936150432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"9112917168", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"63", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"7355", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"385", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"427911", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"31800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"16976205", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1654835", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"525661760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"63544960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"13669375752", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1972091136", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"312082181880", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"52300064040", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"77", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"12720", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"546", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"992901", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"60627", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"50835968", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"4077808", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1972091136", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"196413768", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"62760076848", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7467406128", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1720586330064", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"238004714400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"91", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"2", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"20209", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"735", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"2038904", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"105616", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"130942512", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"8919288", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"6222838440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"526715280", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"238004714400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"24082934568", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"7718828759712", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"908553919224", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", "dx1", " ", "eps"}], "-", 
        FractionBox[
         RowBox[{"3", " ", "dx1", " ", "eps"}], "x1"], "-", 
        RowBox[{"84", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"660", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"204", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"5412", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"2592", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"45372", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"29388", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"385644", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"314304", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"3308772", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        RowBox[{"3246048", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"408", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"24", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"7776", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"972", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"117552", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"22608", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"1571520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"407724", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"19476288", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"6355800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"229299924", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
        RowBox[{"90129744", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"972", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"36", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"33912", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2664", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"815448", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"98400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"15889500", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2583612", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"270389232", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"55262160", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"4185283872", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1029921360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1776", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"48", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"98400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"5640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"3444816", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"303120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"92103600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"10914204", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"2059842720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"306680352", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"40551647472", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"7267325040", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"2820", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"60", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"227340", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"10260", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"10914204", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"756000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"383350440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"35747880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"10900987560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1276847712", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"265948986744", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"37488427200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"4104", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"72", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"453600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"16884", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"28598304", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1633632", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1276847712", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"98172648", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"44986112640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"4343807088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1331984649240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"154758403008", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"5628", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"84", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"816816", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"25872", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"65448432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"3181248", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"3619839240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"236792808", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"154758403008", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"12712170240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"5466516543936", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"540248485392", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", "dx1", " ", "eps"}], "-", 
        FractionBox[
         RowBox[{"3", " ", "dx1", " ", "eps"}], "x1"], "-", 
        RowBox[{"84", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"660", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"204", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"5412", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"2592", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"45372", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"29388", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"385644", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"314304", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"3308772", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        RowBox[{"3246048", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"408", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"24", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"7776", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"972", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"117552", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"22608", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"1571520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"407724", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"19476288", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"6355800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"229299924", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
        RowBox[{"90129744", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"972", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"36", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"33912", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2664", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"815448", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"98400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"15889500", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2583612", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"270389232", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"55262160", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"4185283872", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1029921360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1776", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"48", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"98400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"5640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"3444816", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"303120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"92103600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"10914204", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"2059842720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"306680352", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"40551647472", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"7267325040", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"2820", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"60", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"227340", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"10260", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"10914204", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"756000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"383350440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"35747880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"10900987560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1276847712", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"265948986744", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"37488427200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"4104", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"72", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"453600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"16884", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"28598304", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1633632", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1276847712", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"98172648", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"44986112640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"4343807088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1331984649240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"154758403008", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"5628", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"84", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"816816", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"25872", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"65448432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"3181248", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"3619839240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"236792808", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"154758403008", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"12712170240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"5466516543936", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"540248485392", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps"}], "-", 
        FractionBox[
         RowBox[{"3", " ", "dx1", " ", "eps"}], "x1"], "-", 
        RowBox[{"84", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"66", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"660", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"810", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"5412", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"9870", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"45372", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"114294", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"385644", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"1268370", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"3308772", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"13636338", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"66", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"1620", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"288", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"29610", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"8250", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"457176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"178848", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"6341850", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"3202650", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"81818028", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"50553744", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"1002016218", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"731165526", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"144", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"8250", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"666", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"268272", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"34416", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"6405300", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1167672", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"126384360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"30005838", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2193496578", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"641622906", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"34720051968", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"12062203272", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"222", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"22944", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1200", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1167672", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"97680", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"40007784", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"4778736", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1069371510", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"166861482", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"24124406544", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"4648251264", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"481092363192", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"110292195744", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"300", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"48840", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1890", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3584052", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"222690", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"166861482", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"14844270", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"5810314080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"676331640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"165438293616", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"23806031736", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"4062195785760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"696104237760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"378", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"89076", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2736", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"8906562", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"440370", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"541065312", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"38372544", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"23806031736", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2211328944", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"835325085312", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"95985268416", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"24773523498864", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3391735411032", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"456", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"6", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"146790", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"3738", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"19186272", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"787920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1474219296", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"86952096", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"79987723680", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"6183583560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"3391735411032", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"324501949464", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"119555488633392", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"13633149436536", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"5", " ", "dx2", " ", "eps"}], "-", 
        FractionBox[
         RowBox[{"dx1", " ", "eps"}], 
         RowBox[{"2", " ", "x1"}]], "-", 
        RowBox[{"14", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"45", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"110", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"445", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"902", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"4445", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"7562", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"43965", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"64274", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"430165", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"551462", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"4170605", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"45", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"5", " ", "dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"890", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"184", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"13335", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"4233", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"175860", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"76784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"2150825", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"1200373", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"25023630", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"17014824", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"280948395", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"225215537", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"92", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"5", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4233", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"417", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"115176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"17304", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2400746", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"495432", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"42537060", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"11217585", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"675646611", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"217133133", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"9920767472", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3760789360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"139", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"5", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"11536", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"744", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"495432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"48640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"14956780", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2017736", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"361888555", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"62413137", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"7521578720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1581466912", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"139913319504", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"34715119824", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"186", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"5", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"24320", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1165", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1513302", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"110265", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"62413137", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"6251945", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1976833640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"253245400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"52072679736", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"8134900920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1196849394888", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"220698700680", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"233", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"5", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"44106", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1680", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3751167", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"217245", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"202596320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"16137184", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"8134900920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"828905400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"264838440816", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"32914722384", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7370700549240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1081451390520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"5", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"72415", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"2289", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"8068592", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"387688", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"552603600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"36531432", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"27428935320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"2320155936", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1081451390520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"111592614672", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"35840929255824", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"4366631552136", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{"24", " ", "dx1", " ", "eps"}], "+", 
        FractionBox[
         RowBox[{"3", " ", "dx1", " ", "eps"}], "x1"], "+", 
        RowBox[{"180", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"24", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"1500", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"468", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"12876", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"6708", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"111984", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"83304", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"981360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"957264", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"8643204", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"10488564", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"936", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"48", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"20124", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"2268", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"333216", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"60384", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"4786320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"1205196", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"62931384", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"20353824", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"779063292", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"308376720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2268", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"72", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"90576", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"6264", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2410392", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"266640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"50884560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"7785000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"925130160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"181104624", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"15150182544", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3618336672", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"4176", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"96", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"266640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"13320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"10380000", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"828240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"301841040", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"33253668", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"7236673344", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1018576704", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"151182349920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"25927275888", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"6660", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"120", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"621180", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"24300", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"33253668", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2076900", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1273220880", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"109709040", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"38890913832", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"4278047184", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1008686928312", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"135100850760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"9720", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"144", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1246140", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"40068", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"87767232", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"4505088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"4278047184", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"302830920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"162121020912", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"14644002528", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"5109340476744", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"561710029320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"13356", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"168", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"2252544", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"61488", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"201887280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"8797824", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"12203335440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"733208112", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"561710029320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"43053273648", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"21137493367872", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1971331173504", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{"24", " ", "dx1", " ", "eps"}], "+", 
        FractionBox[
         RowBox[{"6", " ", "dx1", " ", "eps"}], "x1"], "+", 
        RowBox[{"168", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"24", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"1320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"408", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"10824", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"5184", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"90744", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"58776", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"771288", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"628608", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"6617544", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"6492096", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"816", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"48", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"15552", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"1944", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"235104", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"45216", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"3143040", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"815448", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"38952576", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"12711600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"458599848", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"180259488", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1944", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"72", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"67824", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"5328", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1630896", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"196800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"31779000", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"5167224", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"540778464", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"110524320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"8370567744", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2059842720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3552", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"96", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"196800", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"11280", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"6889632", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"606240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"184207200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"21828408", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"4119685440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"613360704", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"81103294944", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"14534650080", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"5640", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"120", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"454680", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"20520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"21828408", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1512000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"766700880", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"71495760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"21801975120", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2553695424", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"531897973488", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"74976854400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"8208", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"144", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"907200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"33768", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"57196608", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3267264", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2553695424", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"196345296", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"89972225280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"8687614176", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2663969298480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"309516806016", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"11256", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"168", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1633632", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"51744", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"130896864", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"6362496", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"7239678480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"473585616", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"309516806016", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"25424340480", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"10933033087872", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1080496970784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"dx2", " ", "eps"}], "+", 
        FractionBox[
         RowBox[{"dx1", " ", "eps"}], 
         RowBox[{"2", " ", "x1"}]], "+", 
        RowBox[{"14", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"9", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"110", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"89", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"902", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"889", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"7562", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"8793", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"64274", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"86033", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"551462", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"834121", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"9", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"dx2", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"178", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"32", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"2667", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"669", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"35172", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"11392", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"430165", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"170657", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"5004726", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"2346528", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"56189679", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"30360469", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"16", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"669", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"69", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"17088", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2496", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"341314", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"65088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"5866320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1381605", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"91081407", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"25513977", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1313920384", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"426322304", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"23", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1664", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"120", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"65088", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"6680", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1842140", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"247864", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"42523295", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"7090101", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"852644608", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"169555712", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"15416806272", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3559132800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"30", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3340", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"185", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"185898", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"14685", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"7090101", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"735805", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"211944640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"27303680", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"5338699200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"821457024", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"118394955840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"21175075200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"37", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"5874", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"264", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"441483", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"28329", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"21842944", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1843520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"821457024", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"86149440", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"25410090240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3185691840", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"678620146176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"98968072512", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"44", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"9443", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"357", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"921760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"49784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"57432960", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"4082904", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"2654743200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"234662904", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"98968072512", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"10463902680", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"3134168753184", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"385663448184", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"dx1", " ", "eps"}], "x1"], ",", "0", ",", 
       RowBox[{
        RowBox[{"12", " ", "dx1", " ", "eps"}], "+", 
        FractionBox[
         RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"], "+", 
        RowBox[{"120", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"1164", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"264", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"10944", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"3924", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"101232", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"49644", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"928272", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"577656", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"8468808", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"6389244", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"528", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"24", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"11772", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"1224", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"198576", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"32688", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"2888280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"649944", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"38335464", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"10935216", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"478131864", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"165157344", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1224", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"36", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"49032", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3312", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1299888", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"139080", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"27338040", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3997548", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"495472032", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"91806336", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"8092759416", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1815126888", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2208", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"48", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"139080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"6960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"5330064", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"422640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"153010560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"16579920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3630253776", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"498365088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"75184886952", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"12491569008", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3480", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"60", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"316980", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"12600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"16579920", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1044540", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"622956360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"53629800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"18737353512", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2043454392", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"479765247696", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"63316306800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"5040", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"72", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"626724", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"20664", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"42903840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2242464", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2043454392", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"145947312", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"75979568160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6874049232", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2356585946064", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"257989031784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"6888", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"84", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1121232", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"31584", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"97298208", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"4345488", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"5728374360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"349598088", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"257989031784", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"19943891352", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"9531320636376", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"891550459800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{"4", " ", "dx1", " ", "eps"}], "+", 
        FractionBox[
         RowBox[{"dx1", " ", "eps"}], "x1"], "+", 
        RowBox[{"28", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"4", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"220", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"68", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"1804", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"864", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"15124", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"9796", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"128548", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"104768", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"1102924", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"1082016", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"4", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"136", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"8", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"2592", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"324", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"39184", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"7536", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"523840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"135908", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"6492096", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"2118600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"76433308", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"30043248", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"4", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"324", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"11304", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"888", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"271816", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"32800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"5296500", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"861204", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"90129744", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"18420720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1395094624", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"343307120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"592", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"16", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"32800", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1148272", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"101040", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"30701200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3638068", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"686614240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"102226784", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"13517215824", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2422441680", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"4", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"940", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"20", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"75780", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3420", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3638068", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"252000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"127783480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"11915960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3633662520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"425615904", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"88649662248", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"12496142400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"4", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1368", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"24", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"151200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"5628", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"9532768", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"544544", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"425615904", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"32724216", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"14995370880", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1447935696", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"443994883080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"51586134336", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"4", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1876", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"28", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"272272", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"8624", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"21816144", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1060416", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1206613080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"78930936", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"51586134336", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"4237390080", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1822172181312", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"180082828464", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"]}], "+", 
        RowBox[{"24", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"324", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"24", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"3480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"540", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"34620", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"8304", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"332556", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"108876", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"3134376", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"1307808", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"48", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"1620", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"72", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"33216", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"3024", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"544380", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"75288", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"7846848", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"1461240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"104049288", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"24426612", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"72", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4536", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"144", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"150576", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"9720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3653100", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"356112", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"73279836", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"9573300", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1292571504", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"212059104", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"96", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"9720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"474816", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"23760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"15955500", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1202376", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"424118208", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"42735264", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"9584016624", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1210471344", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"120", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"17820", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1202376", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"49140", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"53419080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3282720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1815707016", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"149004360", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"51104244240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"5251080960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"144", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"29484", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"504", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2626176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"90720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"149004360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"7732368", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6301297152", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"436329072", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"216052727184", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"18719144136", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"168", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"45360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"672", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"5154912", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"154224", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"363607560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"16331616", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"18719144136", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1121301720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"767924241840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"57530287584", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "dx1", " ", "eps"}], "x1"]}], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", "dx2", " ", "eps"}], "-", 
        FractionBox[
         RowBox[{"6", " ", "dx1", " ", "eps"}], "x1"], "-", 
        RowBox[{"144", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"36", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"2052", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"468", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"22752", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"7488", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"231300", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"104292", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"2258100", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"1309320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"21557088", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        RowBox[{"15357780", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        FractionBox[
         RowBox[{"3", " ", "dx2", " ", "eps"}], "x2"], "-", 
        RowBox[{"36", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"936", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"144", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"22464", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"2916", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"417168", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"69264", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"6546600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"1419156", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"92146680", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"25102872", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"1203761916", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
        RowBox[{"397565136", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
        RowBox[{"72", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2916", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"324", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"103896", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"9936", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2838312", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"326520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"62757180", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"9140580", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1192695408", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"215168832", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"20300519232", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"4405925808", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"108", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"6624", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"576", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"326520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"25200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"12187440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1092240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"358614720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"39780468", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"8811851616", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1197004320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"188948023488", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"30691879344", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"144", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"12600", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"900", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"819180", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"53460", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"39780468", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"2950920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1496255400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"135016560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"46037819016", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"5039079336", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1212090136992", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"157825469520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"180", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"21384", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1296", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1770552", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"100548", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"108013248", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"6880608", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"5039079336", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"385188048", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"189390563424", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"17418274992", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"5998606688592", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"653305684680", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"216", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"33516", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"1764", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"3440304", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"173376", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"256792032", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"14397264", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"14515229160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"965995632", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"653305684680", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"51944280696", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"24481005857280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"2295538361424", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "36"}], " ", "dx1", " ", "eps"}], "-", 
        RowBox[{"324", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"36", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"3168", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"648", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"30420", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"9720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"287136", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"127296", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"2680128", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"1532664", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"24831108", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        RowBox[{"17467920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "dx2", " ", "eps"}], "x2"], "-", 
        RowBox[{"36", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"1296", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"72", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"29160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"2916", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"509184", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"78192", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"7663320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"1610856", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"104807520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"28118016", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"1341270756", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
        RowBox[{"438923880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
        RowBox[{"36", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2916", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"108", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"117288", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"7776", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"3221712", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"326520", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"70295040", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"9715680", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"1316771640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"231584616", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"22133970432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"4736795760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"36", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"5184", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"144", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"326520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"16200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"12954240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"980640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"385974360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"39780468", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"9473591520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1240779744", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"202148872128", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"32180794128", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"36", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"8100", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"180", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"735480", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"29160", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"39780468", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"2404080", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1550974680", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"127501920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"48271191192", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"5039079336", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1273969114992", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"161547756480", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"36", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"11664", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"216", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"1442448", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"47628", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"102001536", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"5130720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"5039079336", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"344608992", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"193857307776", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"16827306768", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"6198269524272", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"653305684680", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"36", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"15876", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"252", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"2565360", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"72576", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"229739328", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"9897552", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"14022755640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"821070432", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"653305684680", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"48539178072", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"24880331528640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"2244064450320", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "18"}], " ", "dx1", " ", "eps"}], "-", 
        RowBox[{"354", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"78", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"3510", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"1452", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"30690", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"15966", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"256338", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"137808", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"2089830", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"928782", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"16746006", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        RowBox[{"3413508", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        FractionBox[
         RowBox[{"3", " ", "dx2", " ", "eps"}], "x2"], "-", 
        RowBox[{"78", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"2904", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"276", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"47898", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"9774", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"551232", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"166176", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
        RowBox[{"4643910", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"1829484", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
        RowBox[{"20481048", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "-", 
        RowBox[{"9916740", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"221412366", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"127796178", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
        RowBox[{"138", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"9774", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"594", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"249264", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"34632", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"3658968", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"847104", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"24791850", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"11506392", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"383388534", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"25542738", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"18558144696", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3544853712", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"198", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"23088", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1032", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"847104", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"89940", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"15341856", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"2998632", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"42571230", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"48977838", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"7089707424", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"157304640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"295691928840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"38350900512", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"258", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"44970", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"1590", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"2248974", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"193860", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"48977838", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"8458590", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"196630800", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"162856680", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"57526350768", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1818055872", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2629407753000", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"262875321000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"318", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"77544", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"2268", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"5075154", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"368802", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"130285344", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"20406624", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1818055872", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"455893704", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"315450385200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"9976175136", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"16437721342392", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1344339385632", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"378", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"122934", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"3066", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"10203312", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"641424", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"303929136", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"43897392", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"8313479280", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"1123474968", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1344339385632", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"39976786080", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"80404630358472", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"5576260970448", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "dx1", " ", "eps"}], "-", 
        RowBox[{"4", " ", "dx2", " ", "eps"}], "-", 
        FractionBox[
         RowBox[{"2", " ", "dx1", " ", "eps"}], "x1"], "-", 
        RowBox[{"29", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"27", " ", "dx2", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"185", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"98", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "-", 
        RowBox[{"1229", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"1343", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "-", 
        RowBox[{"8285", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"36456", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "-", 
        RowBox[{"55649", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"572257", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "-", 
        RowBox[{"365825", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"7512338", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], 
         RowBox[{"2", " ", "x2"}]], "-", 
        RowBox[{"27", " ", "dx1", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"4", " ", "dx2", " ", "eps", " ", "x2"}], "-", 
        RowBox[{"196", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"98", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"4029", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
        RowBox[{"603", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"145824", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"25496", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"2861285", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"944302", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"45074028", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"20581542", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"630264789", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"361178951", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
        RowBox[{"49", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"4", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"603", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"213", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"38244", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"2028", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1888604", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"167004", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"51453855", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"8529348", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1083536853", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"249458775", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"19570218752", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"5673469456", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"71", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"4", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"1352", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"372", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"167004", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"5090", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"11372464", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"682292", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"415764625", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"46378389", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"11346938912", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1757100208", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"258057359784", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"50332974264", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"93", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"4", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"2545", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"575", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"511719", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"10710", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"46378389", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2114315", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2196375260", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"185104300", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"75499461396", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"8826189588", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2112773802300", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"311062174380", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"115", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"4", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"4284", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"822", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1268589", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"20013", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"148083440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"5453056", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"8826189588", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"598393332", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"373274609256", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"35081085960", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"12608278130196", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1492060512492", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"137", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"4", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"6671", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"1113", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"2726528", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"34328", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"398928888", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"12331872", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"29234238300", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1658791764", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1492060512492", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"117295946460", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"59861824951320", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"5924586962448", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", "dx1", " ", "eps"}], "+", 
        RowBox[{"36", " ", "dx1", " ", "eps", " ", "x1"}], "-", 
        RowBox[{"12", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"1860", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"72", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"28644", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"5772", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"348468", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"122256", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"3840948", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"1919796", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"40154004", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"26166744", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "dx2", " ", "eps"}], "x2"], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"144", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "-", 
        RowBox[{"24", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"17316", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"324", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"489024", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"46560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"9598980", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"1555080", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"157000464", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"35527464", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"2295236916", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"665773884", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"324", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"36", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"69840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"864", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"3110160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"194640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"88818660", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"9399600", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1997321652", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"293723244", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"38498528880", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"7225418880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"576", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"48", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"194640", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1800", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"12532800", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"584880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"489538740", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"38529540", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"14450837760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1576906176", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"354245446800", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"49239225504", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"900", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"60", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"438660", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3240", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"38529540", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1434300", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1971132720", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"123574080", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"73858838256", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"6412002768", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2241825662160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"247647852000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1296", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"72", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"860580", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"5292", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"98859264", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"3061632", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6412002768", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"334133856", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"297177422400", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"21429060192", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"10935525060432", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1002747323952", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "-", 
        RowBox[{"12", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1764", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "-", 
        RowBox[{"84", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1530816", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"8064", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"222755904", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"5906880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"17857550160", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"796340160", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1002747323952", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"61847101008", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"43972279566768", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"3447371765376", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{"288", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"4104", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"576", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"45504", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"12744", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"462600", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"193248", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"4516200", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"2506968", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"43114176", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"29871504", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        FractionBox[
         RowBox[{"6", " ", "dx2", " ", "eps"}], "x2"], "+", 
        RowBox[{"1152", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"38232", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"2592", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"772992", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"102816", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"12534840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"2454912", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"179229024", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"46185552", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"2361687552", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"753771528", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"2592", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"154224", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"6912", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4909824", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"429840", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"115463880", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"14830560", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"2261314584", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"381090312", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"39134277504", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"8150111712", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4608", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"429840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"14400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"19774080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"1291680", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"635150520", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"60774336", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"16300223424", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2043805248", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"358094774016", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"55428099552", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"7200", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"968760", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"25920", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"60774336", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"3167640", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2554756560", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"194886720", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"83142149328", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"8305254000", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2259169665984", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"278428069440", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"10368", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1900584", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"42336", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"155909376", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"6761664", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"8305254000", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"526901760", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"334113683328", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"27744931296", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"10998899198784", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1126452680496", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"14112", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"3380832", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"64512", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"351267840", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"13045536", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"23120776080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1255673664", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1126452680496", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"80052843024", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"44170103658240", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"3870441967392", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}], ",", 
       RowBox[{
        RowBox[{"3", " ", "dx1", " ", "eps"}], "-", 
        FractionBox[
         RowBox[{"3", " ", "dx1", " ", "eps"}], "x1"], "+", 
        RowBox[{"39", " ", "dx1", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"9", " ", "dx2", " ", "eps", " ", "x1"}], "+", 
        RowBox[{"435", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"174", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"4431", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"2535", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"43203", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"31860", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"]}], "+", 
        RowBox[{"411519", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"369309", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"]}], "+", 
        RowBox[{"3865683", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "+", 
        RowBox[{"4074162", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"]}], "-", 
        FractionBox[
         RowBox[{"dx2", " ", "eps"}], 
         RowBox[{"2", " ", "x2"}]], "+", 
        RowBox[{"9", " ", "dx1", " ", "eps", " ", "x2"}], "+", 
        RowBox[{"348", " ", "dx1", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"30", " ", "dx2", " ", "eps", " ", "x1", " ", "x2"}], "+", 
        RowBox[{"7605", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"1197", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
        RowBox[{"127440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"29400", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
        RowBox[{"1846545", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"557238", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
        RowBox[{"24444972", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"9065430", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
        RowBox[{"304330509", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"133471275", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", "x2"}], "+", 
        RowBox[{"15", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1197", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"63", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"44100", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4284", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1114476", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"159660", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"22663575", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"4265712", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"400413825", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"92920707", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"6410016816", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"1763623488", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"21", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2856", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"108", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"159660", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"11190", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"5687616", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"589380", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"154867845", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"21126501", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"3527246976", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"594195888", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"70699612536", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"14138718408", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"27", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"5595", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"165", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"442035", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"24210", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"21126501", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"1713075", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"742744860", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"79370940", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"21208077612", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"2801180484", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"520636146660", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"81695700900", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"33", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"9684", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"234", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"1027845", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"46179", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"63496752", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"4226880", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2801180484", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"245906604", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"98034841080", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"10643200200", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"2894092858188", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"373455047700", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "5"]}], "+", 
        RowBox[{"39", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"15393", " ", "dx1", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"315", " ", "dx2", " ", "eps", " ", "x1", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"2113440", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"80472", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"163937736", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"9253440", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"8869333500", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"660487716", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"373455047700", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"34406371692", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"13055554042776", " ", "dx1", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"1430120301120", " ", "dx2", " ", "eps", " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}]}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.964436182784354*^9, 3.964436201572042*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"ce94ec38-1778-4374-a550-14cdec82b370"]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{20, Automatic}, {Automatic, 44}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"681f63a7-0872-47d6-b950-99c47a4540fc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 200, 4, 30, "Input",ExpressionUUID->"65fc0048-532e-4d2c-b465-49fc41a9dcb2"],
Cell[CellGroupData[{
Cell[783, 28, 159, 3, 67, "Section",ExpressionUUID->"eb38b2e7-6ce3-4717-8c1b-f30dfbc52e09"],
Cell[945, 33, 181569, 4457, 3057, InheritFromParent,ExpressionUUID->"83fed499-c79e-4fdb-9cc0-b5e356b7a71f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182551, 4495, 263, 4, 67, "Section",ExpressionUUID->"46c0e1cc-b1b3-4620-8d24-404bbc3f4d1d"],
Cell[182817, 4501, 67241, 1775, 2443, "Input",ExpressionUUID->"af756d29-e567-4010-a18a-3e8b56c35835"]
}, Closed]],
Cell[CellGroupData[{
Cell[250095, 6281, 190, 3, 53, "Section",ExpressionUUID->"ae9b435c-cd6b-4c69-ac4b-4c00bf04a02a"],
Cell[250288, 6286, 49350, 1341, 1375, "Input",ExpressionUUID->"160aeda7-ac64-40dc-951b-c1b3bcf5b839"]
}, Closed]],
Cell[CellGroupData[{
Cell[299675, 7632, 168, 3, 53, "Section",ExpressionUUID->"51b9ea2f-77b5-4b7d-bb75-8e88b1ad0955"],
Cell[299846, 7637, 395, 7, 30, "Input",ExpressionUUID->"ce593168-dc4a-40c2-9a07-8f7f209ef74d"],
Cell[300244, 7646, 340, 7, 30, "Input",ExpressionUUID->"eff5fb50-c079-4128-a3e0-1ea9003dd81f"],
Cell[CellGroupData[{
Cell[300609, 7657, 3190, 90, 136, "Input",ExpressionUUID->"890f2c73-6ee9-4e11-bf85-a5d1e2f19980"],
Cell[303802, 7749, 2538, 57, 119, "Output",ExpressionUUID->"c92f7a92-f2fd-4079-b5d9-b9dfa98f1ee8"]
}, Open  ]],
Cell[306355, 7809, 293, 6, 30, "Input",ExpressionUUID->"4feb2858-b36c-43ec-aa72-7f17f9bcb28a"],
Cell[CellGroupData[{
Cell[306673, 7819, 4756, 150, 199, "Input",ExpressionUUID->"e5472ad2-1b21-43c3-9bb3-8f41ad31956d"],
Cell[311432, 7971, 1457, 30, 89, "Output",ExpressionUUID->"0df41388-3088-4200-ab78-4f699658afe5"]
}, Open  ]],
Cell[312904, 8004, 446, 10, 30, "Input",ExpressionUUID->"24aba626-6d99-4643-a3e0-eb5412aa0ada"],
Cell[CellGroupData[{
Cell[313375, 8018, 2746, 85, 115, "Input",ExpressionUUID->"fcaf32b8-19a6-4e06-9711-ad1de09b2b2e"],
Cell[316124, 8105, 4267, 87, 187, "Output",ExpressionUUID->"ee59d886-4a0b-4833-937d-b894fb41757d"]
}, Open  ]],
Cell[320406, 8195, 381, 7, 30, "Input",ExpressionUUID->"650ed1e1-d2bb-49d6-896d-5df59822a0c2"],
Cell[CellGroupData[{
Cell[320812, 8206, 4072, 124, 157, "Input",ExpressionUUID->"966046d9-3d6c-4f12-9210-0fe103f6e63c"],
Cell[324887, 8332, 6498, 133, 167, "Output",ExpressionUUID->"61de1cb3-cfac-4567-bd0d-f3fb1ca84ad3"]
}, Open  ]],
Cell[331400, 8468, 713, 18, 30, "Input",ExpressionUUID->"78733177-fcc4-4b00-8e37-5b1acad2097f"],
Cell[CellGroupData[{
Cell[332138, 8490, 481, 12, 30, "Input",ExpressionUUID->"8076ce56-5f5b-436b-b682-cc36583362b0"],
Cell[332622, 8504, 4505, 82, 187, "Output",ExpressionUUID->"766734a8-122f-44b9-9a53-93b2c57f70de"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[337176, 8592, 234, 4, 67, "Section",ExpressionUUID->"edf418a8-e4b6-405a-9ec6-9ea0a384973e"],
Cell[337413, 8598, 312947, 6308, 8868, InheritFromParent,ExpressionUUID->"ce94ec38-1778-4374-a550-14cdec82b370"]
}, Open  ]]
}
]
*)


